Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities

Ultracold diatomic molecules find application in quantum studies ranging from controlled chemistry and precision measurement physics to quantum many-body simulation and potentially quantum computing. Accurate knowledge of molecular properties is required to guide and explain ongoing experiments. Here, in an extensive and comparative study, we theoretically investigate the electronic properties of the ground-state diatomic molecules composed of alkali-metal (Li, Na, K, Rb, Cs, Fr) and alkaline-earth-metal (Be, Mg, Ca, Sr, Ba, Ra) atoms. We study 78 hetero- and homonuclear diatomic combinations, including 21 alkali-metal molecules in the $X^1\Sigma^+$ and $a^3\Sigma^+$ electronic states, 36 alkali-metal--alkaline-earth-metal molecules in the $X^2\Sigma^+$ electronic state, and 21 alkaline-earth-metal molecules in the $X^1\Sigma^+$ electronic state. We calculate potential energy curves, permanent electric dipole moments, and polarizabilities using the hierarchy of coupled cluster methods upto CCSDTQ with large Gaussian basis sets and small-core relativistic energy-consistent pseudopotentials. We collect and analyze corresponding spectroscopic constants. We estimate computational uncertainties and compare the present values with previous experimental and theoretical data to establish a new theoretical benchmark. The presented results should be useful for further application of the studied molecules in modern ultracold physics and chemistry experiments.

==> anc/PECs_AEM-AEM.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Interaction energies for alkaline-earth-metal diatomic molecules in the X^1\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb + CCSDT/aug-cc-pwCVTZ + CCSDTQ/aug-cc-pVTZ

# Be2	
# R (bohr)   V_int (cm-1)
3.5			4439.0855
3.75			1604.08002
4			74.30212
4.25			-646.58538
4.5			-896.199574
4.75			-900.141129
5			-797.550302
5.25			-667.545298
5.5			-548.444443
5.75			-453.602059
6			-383.41763
6.25			-332.955176
6.5			-296.257214
6.75			-268.241156
7			-245.246949
7.25			-224.943673
7.5			-206.0479469
7.75			-187.963826
8			-170.5246654
8.25			-153.7728941
8.5			-137.8446869
8.75			-122.8823789
9			-109.003529
9.25			-96.2792439
9.5			-84.7371832
9.75			-74.3633269
10			-65.1158804
10.25			-56.9292788
10.5			-49.7205397
10.75			-43.4027534
11			-37.8864616
11.25			-33.0831935
11.5			-28.91024312
11.75			-25.28914159
12			-22.14998282
12.25			-19.42886492
12.5			-17.07064683
12.75			-15.02610354
13			-13.25208628
13.5			-10.36931024
14			-8.18118509
14.5			-6.5083893
15			-5.2204038
15.5			-4.21959003
16			-3.43847624
16.5			-2.82109896
17			-2.330795798
18			-1.621713546
19			-1.153942754
20			-0.837792895
22.5			-0.404379908
25			-0.211459321
27.5			-0.1171678024
30			-0.0682259171
	
# BeMg	
# R (bohr)   V_int (cm-1)	
4.5		2498.454304
4.75		1199.784707
5		420.044641
5.25		-25.611189
5.5		-264.35061
5.75		-380.218854
6		-426.219678
6.25		-434.380853
6.5		-423.067591
6.75		-402.340411
7		-377.38856
7.25		-350.804788
7.5		-323.852736
7.75		-297.193365
8		-271.2122934
8.25		-246.18492
8.5		-222.3311477
8.75		-199.8312777
9		-178.8092125
9.25		-159.3626587
9.5		-141.5308141
9.75		-125.3109405
10		-110.6676197
10.25		-97.5346435
10.5		-85.8207397
10.75		-75.426824
11		-66.2426063
11.25		-58.1556459
11.5		-51.0561252
11.75		-44.8369476
12		-39.3992954
12.25		-34.64943302
12.5		-30.50569617
12.75		-26.89177586
13		-23.74071416
13.25		-20.99060162
13.5		-18.59035603
13.75		-16.49332629
14		-14.65975259
15		-9.32540609
16		-6.11207585
17		-4.11923981
18		-2.848198417
19		-2.018953894
20		-1.454426785
22	        -0.770818807
25	        -0.34797388
30	        -0.11313497
	
# BeCa	
# R (bohr)   V_int (cm-1)	
5			2600.690001
5.25			1145.629473
5.5			233.133358
5.75			-309.10738
6			-604.9523
6.25			-742.163334
6.5			-782.399519
6.75			-767.208198
7			-723.051775
7.25			-666.086744
7.5			-605.606324
7.75			-546.580102
8			-491.316748
8.25			-440.657484
8.5			-394.67927
8.75			-353.121716
9			-315.611756
9.25			-281.7708631
9.5			-251.255073
9.75			-223.7569655
10			-199.0117282
10.25			-176.7805286
10.5			-156.8484339
10.75			-139.0117462
11			-123.0899059
11.25			-108.9112791
11.5			-96.3163877
11.75			-85.1517019
12			-75.2753061
12.25			-66.5518263
12.5			-58.8603776
12.75			-52.0864162
13			-46.1261858
13.25			-40.8823745
13.5			-36.2723208
13.75			-32.219283
14			-28.65538407
14.5			-22.76032435
15			-18.18807042
15.5			-14.56645958
16			-11.71268441
16.5			-9.49599988
17			-7.79165056
17.5			-6.47662944
18			-5.42893616
18.5			-4.54717629
19			-3.81131792
19.5			-3.2159444
20			-2.732703444
22			-1.482565285
24			-0.853376489
25			-0.661259861
26			-0.517126206
27			-0.40839839
29			-0.2620447005
30			-0.212691913
	
# BeSr	
# R (bohr)   V_int (cm-1)	
5			5122.28874
5.25			2912.726396
5.5			1428.659243
5.75			463.339128
6			-136.854358
6.25			-485.62402
6.5			-667.497353
6.75			-743.017228
7			-753.707081
7.25			-727.24324
7.5			-681.457378
7.75			-627.369877
8			-571.364501
8.25			-516.919365
8.5			-465.736768
8.75			-418.506345
9			-375.363048
9.25			-336.171403
9.5			-300.680842
9.75			-268.6051959
10			-239.661553
10.25			-213.5822812
10.5			-190.1268843
10.75			-169.0672712
11			-150.1991072
11.25			-133.3282303
11.5			-118.2768442
11.75			-104.8746439
12			-92.9648107
12.25			-82.3977681
12.5			-73.0395154
12.75			-64.7626995
13			-57.4509436
13.5			-45.2989833
14			-35.8484394
14.5			-28.49974251
15			-22.7798733
15.5			-18.31053886
16			-14.81529085
16.5			-12.0586561
17			-9.87927854
17.5			-8.14374361
18			-6.75614823
18.5			-5.63623394
19			-4.72876397
19.5			-3.98795704
20			-3.38076833
20.5			-2.879303482
22.5			-1.581685412
25			-0.810547616
27.5			-0.445349778
30			-0.2593514109
	
# BeBa	
# R (bohr)   V_int (cm-1)	
5.25			4929.299237
5.5			2824.736196
5.75			1355.961733
6			384.566087
6.25			-227.509956
6.5			-587.986697
6.75			-777.89461
7			-856.306692
7.25			-865.117322
7.5			-833.186116
7.75			-779.681455
8			-716.708555
8.25			-651.560102
8.5			-588.316103
8.75			-529.045616
9			-474.59694
9.25			-425.137802
9.5			-380.481619
9.75			-340.283777
10			-304.150075
10.25			-271.6876303
10.5			-242.5400295
10.75			-216.3739646
11			-192.9045683
11.25			-171.8688685
11.5			-153.0392544
11.75			-136.2030586
12			-121.1717174
12.25			-107.7681034
12.5			-95.8358443
12.75			-85.2271831
13			-75.8068764
13.25			-67.447306
13.5			-60.0376146
13.75			-53.4741051
14			-47.6637708
14.25			-42.5198005
14.5			-37.9685142
14.75			-33.9413197
15			-30.3762177
15.5			-24.4175129
16			-19.74176896
16.5			-16.04750568
17			-13.12424923
17.5			-10.79640494
18			-8.93673806
19			-6.22652442
20			-4.43250253
21			-3.21748317
22			-2.377093933
23			-1.783109576
24			-1.355750363
25			-1.047203615
26			-0.816608223
27			-0.643187304
28			-0.511678704
29			-0.410722385
30			-0.332703674
	
# BeRa	
# R (bohr)   V_int (cm-1)	
5.5			4535.996132
5.75			2707.259675
6			1446.057247
6.25			598.102001
6.5			47.411689
6.75			-293.127545
7			-489.456546
7.25			-589.801337
7.5			-628.1047
7.75			-627.790292
8			-604.670781
8.25			-569.121344
8.5			-527.685597
8.75			-484.373468
9			-441.543364
9.25			-400.515228
9.5			-361.966249
9.75			-326.1921771
10			-293.2692387
10.25			-263.1520894
10.5			-235.7194066
10.75			-210.8305738
11			-188.3212079
11.25			-168.0220552
11.5			-149.7653396
11.75			-133.3858699
12			-118.7244494
12.5			-93.9515279
13			-74.3293782
13.5			-58.8681782
14			-46.733455
14.5			-37.22674236
15			-29.78280679
15.5			-23.94137972
16			-19.35856637
17			-12.87431757
18			-8.77122956
19			-6.11462068
20			-4.35478659
21			-3.162296569
22			-2.336997207
23			-1.753449028
24			-1.333428502
25			-1.030156575
26			-0.803545746
27			-0.63314943
28			-0.503856129
29			-0.40448365
30			-0.327656625

# Mg2	
# R (bohr)   V_int (cm-1)
5		3882.5255
5.25		2377.634
5.5		1325.474
5.75		631.05892
6		190.32864
6.25		-91.70338
6.5		-264.65507
6.75		-363.93222
7		-413.46067
7.25		-432.23857
7.5		-430.89795
7.75		-416.93261
8		-395.31123
8.25		-369.34196
8.5		-341.24218
8.75		-312.5293
9		-284.14575
9.25		-256.82959
9.5		-230.97889
9.75		-206.86788
10		-184.61544
10.25		-164.27977
10.5		-145.83152
10.75		-129.20945
11		-114.31221
11.25		-101.02524
11.5		-89.221177
11.75		-78.769142
12		-69.536839
12.25		-61.396053
12.5		-54.23627
12.75		-47.951403
13		-42.435364
13.5		-33.335319
14		-26.336923
14.5		-20.928671
15		-16.750275
15.5		-13.499261
16		-10.953183
16.5		-8.9298375
17		-7.3279791
17.5		-6.0665993
18		-5.06469
18.5		-4.249629
19		-3.5823376
19.5		-3.032123
20		-2.5682923
22.5		-1.0435609
25		-0.50906287
27.5		-0.4496255
30		-0.20311994

# MgCa		
# R (bohr)   V_int (cm-1)
5.25		5361.7138
5.5		3617.7771
5.75		2255.922
6		1227.8139
6.25		485.11813
6.5		-20.499772
6.75		-338.50193
7		-522.86043
7.25		-623.03738
7.5		-665.94477
7.75		-671.27068
8		-652.35736
8.25		-619.79965
8.5		-579.54831
8.75		-535.92939
9		-491.41406
9.25		-447.79074
9.5		-405.9717
9.75		-366.5667
10		-329.8514
10.25		-295.97869
10.5		-264.94421
10.75		-236.68852
11		-211.08889
11.25		-188.00104
11.5		-167.25769
11.75		-148.68398
12		-132.09754
12.5		-104.18424
13		-82.216886
13.5		-64.990829
14		-51.548058
14.5		-41.046327
15		-32.859765
15.5		-26.449914
16		-21.411583
16.5		-17.407852
17		-14.241631
18		-9.7731787
19		-6.8512249
20		-4.8890881
22.5		-2.1722157
25		-1.1703625
27.5		-0.63880642
30		-0.37422507

# MgSr		
# R (bohr)   V_int (cm-1)
5.5		5893.424
5.75		3969.1377
6		2485.8609
6.25		1382.5747
6.5		598.26005
6.75		70.611285
7		-267.82479
7.25		-479.35395
7.5		-600.54495
7.75		-659.45426
8		-675.82623
8.25		-665.71135
8.5		-638.69679
8.75		-602.04338
9		-560.16994
9.25		-516.41752
9.5		-472.65815
9.75		-430.23763
10		-389.86568
10.25		-352.02062
10.5		-316.89131
10.75		-284.56314
11		-254.99718
11.25		-228.11049
11.5		-203.7684
11.75		-181.81862
12		-162.08995
12.25		-144.40805
12.5		-128.60494
12.75		-114.5142
13		-101.96943
13.5		-80.904763
14		-64.342677
14.5		-51.325434
15		-41.126949
15.5		-33.115127
16		-26.802151
16.5		-21.778225
17		-17.801339
17.5		-14.671428
18		-12.188428
19		-8.530615
20		-6.0659106
22.5            -2.814050147
25              -1.438845185
27.5            -0.790073036
30              -0.457816726

# MgBa		
# R (bohr)   V_int (cm-1)
5.75		5627.6755
6		3813.4147
6.25		2398.4376
6.5		1329.4185
6.75		553.03184
7		15.951996
7.25		-335.81956
7.5		-555.38411
7.75		-681.01972
8		-741.47569
8.25		-757.90268
8.5		-745.55231
8.75		-715.20531
9		-674.33458
9.25		-628.01641
9.5		-579.62234
9.75		-531.37249
10		-484.52934
10.25		-440.02686
10.5		-398.27604
10.75		-359.50968
11		-323.77108
11.25		-291.03471
11.5		-261.18938
11.75		-234.09499
12		-209.5816
12.5		-167.58436
13		-133.75929
13.5		-106.70995
14		-85.222797
14.5		-68.190383
15		-54.746658
15.5		-44.125607
16		-35.71994
16.5		-29.013138
17		-23.693048
18		-16.168743
19		-11.272342
20		-7.9844939
22.5		-3.40937557
25		-1.727338705
27.5		-0.94236881
30		-0.54513135

# MgRa		
# R (bohr)   V_int (cm-1)
6		5377.4308
6.25		3591.3706
6.5		2256.6338
6.75		1290.9541
7		609.784
7.25		134.84954
7.5		-184.75941
7.75		-390.95669
8		-515.69485
8.25		-582.95867
8.5		-610.47495
8.75		-611.14782
9		-594.24086
9.25		-566.31915
9.5		-531.97615
9.75		-494.38314
10		-455.69589
10.25		-417.37568
10.5		-380.28811
10.75		-345.08778
11		-312.08098
11.25		-281.45091
11.5		-253.23651
11.75		-227.42342
12		-203.92825
12.5		-163.42412
13		-130.59392
13.5		-104.25786
14		-83.297917
14.5		-66.665646
15		-53.529155
15.5		-43.148051
16		-34.931402
16.5		-28.375353
17		-23.174909
17.5		-19.074784
18		-15.819696
18.5		-13.180509
19		-11.032684
19.5		-9.2778308
20		-7.8175584
22.5            -3.38843656
25              -1.71813085
27.5            -0.93794726
30              -0.542877997

# Ca2	
# R (bohr)   V_int (cm-1)
6		4255.6781
6.25		2537.7837
6.5		1275.4129
6.75		385.04818
7		-219.11403
7.25		-616.59011
7.5		-859.47006
7.75		-990.81557
8		-1044.0977
8.25		-1045.5426
8.5		-1012.895
8.75		-960.50102
9		-896.69062
9.25		-827.44113
9.5		-756.88738
9.75		-687.80254
10		-621.9358
10.25		-560.31599
10.5		-503.34527
10.75		-451.21421
11		-403.79153
11.25		-360.8526
11.5		-322.12132
11.75		-287.30464
12		-256.09324
12.25		-228.17883
12.5		-203.27356
12.75		-181.09468
13		-161.35946
13.25		-143.79879
13.5		-128.19814
13.75		-114.35663
14		-102.07338
14.5		-81.477636
15		-65.301455
15.5		-52.583223
16		-42.554542
16.5		-34.563021
17		-28.227073
17.5		-23.232811
18		-19.266346
18.5		-16.047042
19		-13.427254
20		-9.528645
22.5		-4.1561231
25		-2.2332905
27.5		-1.2770181
30		-0.70591719

# CaSr		
# R (bohr)   V_int (cm-1)
6		6529.9187
6.25		4414.4237
6.5		2755.87
6.75		1495.0173
7		572.62528
7.25		-71.601068
7.5		-502.17477
7.75		-779.39075
8		-942.45309
8.25		-1023.2524
8.5		-1045.5157
8.75		-1029.2233
9		-987.53116
9.25		-930.93063
9.5		-866.0799
9.75		-798.13766
10		-730.09815
10.25		-664.15116
10.5		-601.43334
10.75		-542.71086
11		-488.32135
11.25		-438.43415
11.5		-392.97405
11.75		-351.78039
12		-314.59541
12.25		-281.13542
12.5		-251.11024
12.75		-224.22806
13		-200.19708
13.5		-159.60725
14		-127.4349
14.5		-101.9595
15		-81.8588
15.5		-65.973237
16		-53.395829
16.5		-43.358346
17		-35.39502
18		-24.130226
19		-16.799632
20		-11.879042
22.5            -5.45442956
25              -2.75735113
27.5            -1.500397058
30              -0.867224079

# CaBa		
# R (bohr)   V_int (cm-1)
6.25		6654.682785
6.5		4461.45894
6.75		2758.339048
7		1474.063797
7.25		530.406901
7.5		-142.0018511
7.75		-602.541799
8		-901.496195
8.25		-1079.521833
8.5		-1169.346385
8.75		-1196.226267
9		-1179.729588
9.25		-1134.658566
9.5		-1071.93721
9.75		-999.442758
10		-922.709641
10.25		-845.569326
10.5		-770.322465
10.75		-698.700946
11		-631.517638
11.25		-569.259462
11.5		-512.037353
11.75		-459.823326
12		-412.41195
12.25		-369.540433
12.5		-330.8931442
12.75		-296.1420516
13		-264.9605878
13.25		-237.02838
13.5		-212.0471112
13.75		-189.7299066
14		-169.8137849
14.5		-136.217496
15		-109.5440394
15.5		-88.3628434
16		-71.571356
16.5		-58.2058596
17		-47.5676652
17.5		-39.06296328
18		-32.25245423
19		-22.32541747
20		-15.77408098
22.5		-7.18586369
25		-3.60990069
27.5		-1.956089352
30		-1.126897286

# CaRa		
# R (bohr)   V_int (cm-1)
7		2536.5516
7.25		1434.7925
7.5		615.26676
7.75		29.723872
8		-373.20702
8.25		-641.77635
8.5		-808.63233
8.75		-900.80442
9		-938.44912
9.25		-938.63346
9.5		-912.93942
9.75		-870.79935
10		-818.53198
10.25		-761.19777
10.5		-701.93775
10.75		-643.16001
11		-586.26049
11.25		-532.25301
11.5		-481.63512
11.75		-434.71503
12		-391.55993
12.25		-352.14084
12.5		-316.28512
12.75		-283.78422
13		-254.42959
13.25		-228.00792
13.5		-204.28681
13.75		-183.02908
14		-163.99756
14.5		-131.75025
15		-106.0764
15.5		-85.653738
16		-69.401696
16.5		-56.387935
17		-46.031398
17.5		-37.838851
18		-31.317057
19		-21.719398
20		-15.32559
22.5		-6.5750046
25		-3.5099634
27.5		-2.0006421
30		-1.0963957

# Sr2	
# R (bohr)   V_int (cm-1)
6		9688.6823
6.25		6885.181
6.5		4677.4909
6.75		2979.7773
7		1702.7234
7.25		760.49429
7.5		84.663525
7.75		-385.41968
8		-696.71147
8.25		-890.33389
8.5		-997.05659
8.75		-1041.338
9		-1041.9615
9.25		-1013.1145
9.5		-965.33357
9.75		-906.29937
10		-841.49585
10.25		-774.81143
10.5		-708.64691
10.75		-644.87352
11		-584.50566
11.25		-528.20767
11.5		-476.10048
11.75		-428.16916
12		-384.39878
12.5		-308.90758
13		-247.63959
13.5		-198.29965
14		-158.85546
14.5		-127.43015
15		-102.50562
15.5		-82.723515
16		-67.005614
16.5		-54.431951
17		-44.435466
17.5		-36.537326
18		-30.258697
18.5		-25.168852
19		-21.029474
19.5		-17.650355
20		-14.841284
22.5		-6.77256806
25		-3.4139189
27.5		-1.855210715
30		-1.0684697

# SrBa	
# R (bohr)   V_int (cm-1)
7		3029.715
7.25		1730.9757
7.5		755.77661
7.75		44.176501
8		-456.85172
8.25		-795.77698
8.5		-1009.7497
8.75		-1131.0333
9		-1183.6607
9.25		-1188.1049
9.5		-1158.8277
9.75		-1107.8157
10		-1043.1665
10.25		-971.41168
10.5		-896.70801
10.75		-822.28517
11		-750.03876
11.25		-681.35472
11.5		-616.9143
11.75		-557.14121
12		-502.13388
12.25		-451.86325
12.5		-406.11571
12.75		-364.63156
13		-327.15105
13.5		-263.08682
14		-211.46895
14.5		-169.93925
15		-136.82403
15.5		-110.62072
16		-89.826745
17		-59.682738
18		-40.502592
19		-28.044467
20		-19.751911
22.5		-8.95526781
25		-4.48073338
27.5		-2.420672012
30		-1.391218702

# SrRa	
# R (bohr)   V_int (cm-1)
7	4094.5312
7.25	2717.9392
7.5	1630.3803
7.75	795.59417
8	177.32034
8.25	-261.30811
8.5	-559.58433
8.75	-754.37527
9	-870.41696
9.25	-928.33549
9.5	-944.44811
9.75	-932.48651
10	-900.14878
10.25	-853.62464
10.5	-799.10382
10.75	-741.95627
11	-684.27284
11.25	-627.30929
11.5	-572.26007
11.75	-520.15429
12	-471.42113
12.25	-426.27782
12.5	-384.6939
12.75	-346.57697
13	-311.83463
13.5	-251.90894
14	-203.20172
14.5	-163.86638
15	-132.31124
15.5	-107.06418
16	-86.87637
16.5	-70.654636
17	-57.705255
18	-39.248092
19	-27.214325
20	-19.154861
22.5    -8.68451625
25      -4.348951781
27.5    -2.35187436
30      -1.351246582

# Ba2    
# R (bohr)   V_int (cm-1)
7	4974.317
7.25	3213.2325
7.5	1839.5069
7.75	797.33115
8	28.65782
8.25	-522.32207
8.5	-900.22459
8.75	-1144.6949
9	-1286.6876
9.25	-1353.2238
9.5	-1364.2817
9.75	-1336.8517
10	-1283.0143
10.25	-1212.8078
10.5	-1133.0098
10.75	-1049.0825
11	-964.48592
11.25	-881.88996
11.5	-802.80735
11.75	-728.3207
12	-658.9495
12.25	-594.97589
12.5	-536.29547
12.75	-482.70726
13	-434.01024
13.25	-389.97726
13.5	-350.27645
13.75	-314.54981
14	-282.43931
14.5	-227.74794
14.75	-204.60682
15	-183.90469
15.5	-148.81407
16	-120.73617
16.5	-98.158409
17	-80.122152
18	-54.393464
19	-37.620054
20	-26.397105
22.5	-11.87625278
25	-5.90663656
27.5	-3.177203624
30	-1.818714887

# BaRa    
# R (bohr)   V_int (cm-1)
8	825.68421
8.25	176.093288
8.5	-296.858762
8.75	-625.504366
9	-843.989025
9.25	-976.927982
9.5	-1045.110953
9.75	-1067.823389
10	-1057.50852
10.25	-1024.128882
10.5	-975.687299
10.75	-918.665355
11	-856.526353
11.25	-791.904402
11.5	-727.456764
11.75	-665.402031
12	-606.629968
12.25	-551.516879
12.5	-500.13457
12.75	-452.469704
13	-408.506492
13.25	-368.226196
13.5	-331.603325
13.75	-298.55168
14	-268.749661
14.5	-217.6003535
15	-176.202207
16	-116.1436614
17	-77.4480609
18	-52.4783481
19	-36.2103718
20	-25.5130923
22.5	-10.92800871
25	-5.71499914
27.5	-3.07617858
30	-1.761141254

# Ra2    
# R (bohr)   V_int (cm-1)
7.25	5464.774001
7.5	3844.741729
7.75	2567.006271
8	1576.269016
8.25	822.020439
8.5	259.457488
8.75	-149.970814
9	-438.683537
9.25	-633.650898
9.5	-756.835516
9.75	-825.9405
10	-855.050994
10.25	-855.358996
10.5	-835.07204
10.75	-801.181318
11	-758.430287
11.25	-710.665667
11.5	-660.464496
11.75	-609.889021
12	-560.224363
12.5	-467.122691
13	-385.098781
13.5	-315.142891
14	-256.7285787
15	-169.4542272
16	-112.1118907
17	-74.9372035
18	-50.8593115
19	-35.1400602
20	-24.74199774
22.5	-11.15013267
25	-5.54928096
27.5	-2.98748513
30	-1.711464279


==> anc/PECs_AM-AEM.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Interaction energies for alkali-metal--alkaline-earth-metal diatomic molecules in the X^2\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb + CCSDT/aug-cc-pwCVTZ

# BeLi
# R (bohr)   V_int (cm-1)	
3	18818.492
3.25	11288.139
3.5	5849.9532
3.75	2140.7416
4	-202.6874
4.25	-1552.9474
4.5	-2267.5776
4.75	-2524.5239
5	-2515.8889
5.25	-2358.4018
5.5	-2106.3541
5.75	-1827.895
6	-1556.8776
6.25	-1311.7802
6.5	-1098.7875
6.75	-919.85177
7	-771.88925
7.25	-650.53431
7.5	-551.32923
7.75	-469.99584
8	-403.06645
8.25	-347.48289
8.5	-301.01476
8.75	-261.77416
9	-228.41562
9.25	-199.81092
9.5	-175.15849
9.75	-153.78348
10	-135.19142
10.25	-118.9583
10.5	-104.76145
10.75	-92.318403
11	-81.406075
11.25	-71.825542
11.5	-63.415099
12	-49.535883
12.5	-38.810135
13	-30.544079
13.5	-24.143383
14	-19.187982
14.5	-15.328332
15	-12.322707
15.5	-9.9689413
16	-8.1152931
16.5	-6.6361693
17	-5.4601416
17.5	-4.5293233
18	-3.7858274
19	-2.6793899
20	-1.9284039
21	-1.3917714
22	-1.0131661
25	-0.47418188
27.5	-0.27259659
28	-0.24304754
30	-0.15361472
32.5	-0.090919807
35	-0.059879363
40	-0.026596858
42.5	-0.018051467
45	-0.0129472687
50	-0.0067683899	
	
# BeNa
# R (bohr)   V_int (cm-1)	
4	5725.458
4.25	3103.205
4.5	1223.1727
4.75	-33.649265
5	-786.27151
5.25	-1156.8024
5.5	-1279.7415
5.75	-1276.1647
6	-1201.0607
6.25	-1089.7916
6.5	-965.29908
6.75	-844.67814
7	-734.05613
7.25	-636.16463
7.5	-551.11927
7.75	-478.19714
8	-415.93701
8.25	-362.74261
8.5	-317.21587
8.75	-278.07282
9	-244.28758
9.25	-214.95825
9.5	-189.42062
9.75	-167.09601
10	-147.51009
10.25	-130.255
10.5	-115.0844
10.75	-101.78009
11	-90.074718
11.5	-70.560247
12	-55.37494
12.5	-43.559408
13	-34.387814
13.5	-27.241982
14	-21.682255
14.5	-17.33955
15	-13.948574
15.5	-11.284741
16	-9.1825382
16.5	-7.5053213
17	-6.172872
17.5	-5.1190769
18	-4.2778232
19	-3.0261052
20	-2.1769016
22.5	-0.98541324
25	-0.53873233
27.5	-0.31076612
30	-0.17471921
32.5	-0.10338173
35	-0.068588356
37.5	-0.046450329
40	-0.031140438
45	-0.015309043
50	-0.0084456135
	
# BeK	
# R (bohr)   V_int (cm-1)	
4.5	7775.4757
4.75	4877.1558
5	2785.3103
5.25	1327.9755
5.5	356.64839
5.75	-262.17351
6	-625.45019
6.25	-815.40353
6.5	-890.07341
6.75	-892.35988
7	-852.28755
7.25	-790.37413
7.5	-718.52584
7.75	-645.64138
8	-575.8928
8.25	-511.75649
8.5	-453.65283
8.75	-401.4882
9	-355.16896
9.25	-314.48418
9.5	-278.75365
9.75	-247.23731
10	-219.42501
10.25	-194.87391
10.5	-173.18064
10.75	-153.97128
11	-136.95048
11.25	-121.85342
11.5	-108.45921
12	-86.005378
12.5	-68.29547
13	-54.328776
13.5	-43.245479
14	-34.52242
14.5	-27.720604
15	-22.401034
15.5	-18.160848
16	-14.741704
16.5	-11.947013
17	-9.6826445
17.5	-7.8800872
18	-6.4708286
19	-4.5581587
20	-3.3965369
22.5	-1.5525633
25	-0.63982406
27.5	-0.32111421
30	-0.25922895
32.5	-0.18484724
35	-0.10018331
37.5	-0.058339367
40	-0.044434249
45	-0.021765776
50	-0.011561505
	
# BeRb	
# R (bohr)   V_int (cm-1)	
4.75	7639.8589
5	4931.9281
5.25	2950.1488
5.5	1548.5368
5.75	588.62497
6	-38.009486
6.25	-425.82051
6.5	-643.43094
6.75	-748.10283
7	-777.48626
7.25	-761.62749
7.5	-719.76939
7.75	-666.35161
8	-607.40427
8.25	-546.8551
8.5	-488.63182
8.75	-435.87041
9	-388.53976
9.25	-345.92426
9.5	-307.73719
9.75	-273.75997
10	-243.6177
10.25	-216.89635
10.5	-193.18194
10.75	-172.09036
11	-153.35718
11.25	-136.72936
11.5	-121.87974
11.75	-108.50579
12	-96.477645
12.5	-76.111876
13	-60.088682
13.5	-47.714315
14	-38.295026
14.5	-31.137068
15	-25.546691
15.5	-20.930372
16	-17.095484
16.5	-13.949623
17	-11.400385
17.5	-9.355368
18	-7.7221682
19	-5.3701524
20	-3.8478375
22.5	-1.7206236
25	-0.91004343
27.5	-0.51278034
30	-0.28936462
32.5	-0.17145513
35	-0.11137786
37.5	-0.073432497
40	-0.049146597
45	-0.024000031
50	-0.0101841521
	
# BeCs	
# R (bohr)   V_int (cm-1)	
5.25	4819.2337
5.5	3165.9607
5.75	1882.3701
6	921.52524
6.25	236.48955
6.5	-219.67358
6.75	-494.9377
7	-641.42412
7.25	-707.1064
7.5	-719.21917
7.75	-698.11536
8	-657.35987
8.25	-607.57468
8.5	-554.39802
8.75	-501.73077
9	-451.50816
9.25	-404.95617
9.5	-362.42938
9.75	-323.99857
10	-289.47076
10.25	-258.57364
10.5	-230.98131
10.75	-206.36017
11	-184.39949
11.5	-147.32902
12	-117.8218
12.5	-94.288422
13	-75.557993
13.5	-60.620143
14	-48.732062
14.5	-39.258225
15	-31.724691
15.5	-25.720884
16	-20.928101
16.5	-17.076251
17	-13.997806
17.5	-11.550877
18	-9.5935804
18.5	-7.9985258
19	-6.6963182
19.5	-5.63206
20	-4.750854
22.5	-2.0664646
25	-1.1073815
27.5	-0.63240739
30	-0.34979552
32.5	-0.20397974
35	-0.13466503
37.5	-0.090370693
40	-0.059601947
45	-0.029232972
50	-0.01517933
	
# BeFr	
# R (bohr)   V_int (cm-1)	
5.25	6282.4438
5.5	4105.2137
5.75	2507.3322
6	1369.9589
6.25	581.43872
6.5	56.973519
6.75	-276.58347
7	-472.62975
7.25	-575.88088
7.5	-616.0739
7.75	-616.9689
8	-593.39656
8.25	-556.74329
8.5	-513.54779
8.75	-468.56403
9	-424.25481
9.25	-382.26664
9.5	-343.27191
9.75	-307.61264
10	-275.28353
10.25	-246.16322
10.5	-220.01345
10.75	-196.57255
11	-175.60199
11.5	-140.1419
12	-111.84605
12.5	-89.283973
13	-71.395413
13.5	-57.235687
14	-46.022359
14.5	-37.068595
15	-29.907711
15.5	-24.158699
16	-19.563108
16.5	-15.905451
17	-13.019538
17.5	-10.751499
18	-8.947469
19	-6.2583012
20	-4.4327853
20.25	-4.0679286
20.5	-3.7320794
20.75	-3.423824
22.5	-1.9199015
25	-1.0353558
27.5	-0.59421067
30	-0.32695213
32.5	-0.18967583
35	-0.12549361
37.5	-0.084182346
40	-0.055163065
45	-0.026915097
49.25	-0.016232652

# MgLi	
# R (bohr)   V_int (cm-1)
4	6501.4832
4.25	3734.0652
4.5	1699.9451
4.75	281.69836
5	-638.09966
5.25	-1178.3256
5.5	-1455.9202
5.75	-1555.7307
6	-1541.4622
6.25	-1459.4165
6.5	-1341.9431
6.75	-1210.9147
7	-1078.5726
7.25	-953.73833
7.5	-839.65299
7.75	-737.7445
8	-647.76926
8.25	-568.96486
8.5	-500.16532
8.75	-440.13037
9	-387.72607
9.25	-341.89099
9.5	-301.74726
9.75	-266.50269
10	-235.52421
10.25	-208.24592
10.5	-184.21166
10.75	-163.01139
11	-144.31
11.5	-113.23505
12	-89.01078
12.5	-70.121199
13	-55.436656
13.5	-43.976799
14	-35.043268
14.5	-28.050148
15	-22.579309
15.5	-18.276729
16	-14.877039
16.5	-12.160051
17	-9.9976602
17.5	-8.2847815
18	-6.9163306
18.5	-5.7984664
19	-4.8823215
19.5	-4.1302719
20	-3.5046936
22.5	-1.5723285
25	-0.84993186
27.5	-0.48666458
30	-0.27318491
32.5	-0.16135681
35	-0.1063701
37.5	-0.071263026
40	-0.047141695
45	-0.022943266
50	-0.012014058	
	
# MgNa	
# R (bohr)   V_int (cm-1)
4.5	5890.6359
4.75	3612.3643
5	1980.5973
5.25	842.36257
5.5	79.138587
5.75	-411.26072
6	-700.13111
6.25	-848.65066
6.5	-905.49451
6.75	-903.85299
7	-867.13367
7.25	-811.32105
7.5	-746.73919
7.75	-679.99864
8	-614.56611
8.25	-552.86248
8.5	-495.74661
8.75	-443.57883
9	-396.28735
9.25	-353.66084
9.5	-315.36199
9.75	-281.02439
10	-250.29123
10.25	-222.81608
10.5	-198.28439
10.75	-176.39813
11	-156.89332
11.25	-139.52264
11.5	-124.07112
12	-98.136141
12.5	-77.690824
13	-61.643279
13.5	-49.031329
14	-39.144028
14.5	-31.373543
15	-25.273254
15.5	-20.4609
16	-16.650433
16.5	-13.603881
17	-11.179347
17.5	-9.2589514
18	-7.7248153
19	-5.444866
20	-3.9017704
22.5	-1.744583
25	-0.94532622
27.5	-0.54284072
30	-0.30426675
32.5	-0.17907513
35	-0.11776459
37.5	-0.078900417
40	-0.052286184
45	-0.0253397
50	-0.013412329
	
# MgK
# R (bohr)   V_int (cm-1)	
5	7310.7844
5.25	4997.1428
5.5	3236.6479
5.75	1931.5969
6	990.48916
6.25	328.353
6.5	-119.86833
6.75	-410.56455
7	-585.37184
7.25	-679.43486
7.5	-717.73685
7.75	-719.04169
8	-696.84584
8.25	-660.76203
8.5	-616.84519
8.75	-569.86298
9	-522.40407
9.25	-476.28498
9.5	-432.41249
9.75	-391.37211
10	-353.374
10.25	-318.4928
10.5	-286.63649
10.75	-257.66334
11	-231.39945
11.25	-207.65899
11.5	-186.24083
12	-149.58886
12.25	-134.00121
12.75	-107.51974
13	-96.327565
13.5	-77.35606
14	-62.227875
14.5	-50.165139
15	-40.57421
15.5	-32.935158
16	-26.838663
16.5	-21.93669
17	-18.015721
17.5	-14.89587
18	-12.397249
19	-8.6912845
20	-6.1944152
22.5	-2.7278016
25	-1.4674544
27.5	-0.83908429
30	-0.46668352
32.5	-0.2732615
35	-0.17961505
37.5	-0.11930414
40	-0.079153881
45	-0.038594897
50	-0.017460971
	
# MgRb
# R (bohr)   V_int (cm-1)	
5.25	7147.2948
5.5	4994.2972
5.75	3318.2186
6	2051.769
6.25	1126.6323
6.5	470.38956
6.75	14.724704
7	-288.16232
7.25	-478.91042
7.5	-588.97478
7.75	-642.49056
8	-657.48695
8.25	-647.1672
8.5	-620.97017
8.75	-585.5913
9	-545.24958
9.25	-503.26424
9.5	-461.43843
9.75	-421.04175
10	-382.72575
10.25	-346.9145
10.5	-313.74023
10.75	-283.23545
11	-255.32566
11.25	-229.90043
11.5	-206.81274
11.75	-185.90437
12	-167.00897
12.25	-149.96194
12.5	-134.61375
12.75	-120.81864
13	-108.43084
13.5	-87.344051
14	-70.436881
14.5	-56.890012
15	-46.073264
15.5	-37.430949
16	-30.516216
16.5	-24.945911
17	-20.482832
17.5	-16.926267
18	-14.075503
18.5	-11.749995
19	-9.8498728
19.5	-8.2954338
20	-7.006976
22.5	-3.0683818
25	-1.6453007
27.5	-0.93885191
30	-0.5204944
32.5	-0.3036993
35	-0.19964653
37.5	-0.13337734
40	-0.087669509
45	-0.042644654
50	-0.022390619
	
# MgCs
# R (bohr)   V_int (cm-1)		
5.5	7507.8663
5.75	5401.1648
6	3722.0759
6.25	2417.4925
6.5	1434.3076
6.75	718.57912
7	213.02612
7.25	-136.29331
7.5	-366.62524
7.75	-509.48537
8	-589.32646
8.25	-624.88572
8.5	-630.21521
8.75	-615.62398
9	-588.53307
9.25	-554.25966
9.5	-516.15641
9.75	-476.88362
10	-437.99843
10.25	-400.60189
10.5	-365.07388
10.75	-331.62667
11	-300.52345
11.25	-271.96247
11.5	-245.83145
11.75	-221.95263
12	-200.19693
12.25	-180.44274
12.5	-162.5495
12.75	-146.37195
13	-131.76482
13.5	-106.7212
14	-86.458865
14.5	-70.101507
15	-56.944912
15.5	-46.359793
16	-37.844511
16.5	-30.966919
17	-25.445188
17.5	-21.03507
18	-17.492313
18.5	-14.597183
19.5	-10.287599
20	-8.6788132
22.5	-3.7804553
25	-2.0304356
27.5	-1.1538653
30	-0.62795529
32.5	-0.36181137
35	-0.2400183
37.5	-0.16128509
40	-0.10533878
45	-0.051207697
50	-0.026955709
	
# MgFr	
# R (bohr)   V_int (cm-1)	
5.75	6132.1759
6	4261.9381
6.25	2839.1717
6.5	1777.3565
6.75	994.61093
7	432.2479
7.25	39.383912
7.5	-225.55297
7.75	-395.73708
8	-497.13763
8.25	-549.6852
8.5	-568.39009
8.75	-564.33412
9	-545.55588
9.25	-517.77503
9.5	-484.98202
9.75	-449.94597
10	-414.36655
10.25	-379.56015
10.5	-346.20308
10.75	-314.74854
11	-285.39759
11.25	-258.25656
11.5	-233.30498
11.75	-210.48094
12	-189.68349
12.25	-170.79793
12.5	-153.69363
12.75	-138.23598
13	-124.29035
13.5	-100.42599
14	-81.170131
14.5	-65.66593
15	-53.233699
15.5	-43.266504
16	-35.271278
16.5	-28.822506
17	-23.651035
17.5	-19.526803
18	-16.219747
19	-11.320215
20	-8.0284583
22.5	-3.4847263
25	-1.8612584
30	-0.58475581
32.5	-0.34027014
35	-0.22373238
37.5	-0.14854721
40	-0.098171825
45	-0.047710575
50	-0.0242440896

# CaLi
# R (bohr)   V_int (cm-1)	
4.5	5922.3874
4.75	3115.0169
5	1032.4581
5.25	-447.52867
5.5	-1446.5415
5.75	-2072.0683
6	-2411.7111
6.25	-2544.063
6.5	-2528.8481
6.75	-2417.3669
7	-2247.3682
7.25	-2047.6867
7.5	-1837.53
7.75	-1632.0399
8	-1438.8204
8.25	-1262.7088
8.5	-1105.016
8.75	-965.84103
9	-843.96397
9.25	-737.79064
9.5	-645.54879
9.75	-565.46777
10	-495.96131
10.25	-435.55115
10.5	-383.00692
10.75	-337.2123
11	-297.25947
11.25	-262.33167
11.5	-231.76781
11.75	-204.97247
12	-181.45723
12.5	-142.63399
13	-112.67272
13.5	-89.348179
14	-71.181334
14.5	-56.965942
15	-45.840821
15.5	-37.079493
16	-30.149235
16.5	-24.610733
17	-20.204533
18	-13.931092
19	-9.7966472
20	-7.0034685
22.5	-3.1106884
25	-1.6802874
30	-0.53641819
32.5	-0.3145465
35	-0.20704811
37.75	-0.13277774
40	-0.091049203
45	-0.043877003
50	-0.022899582
		
# CaNa
# R (bohr)   V_int (cm-1)	
5	4923.7201
5.25	2827.2312
5.5	1257.9784
5.75	121.66344
6	-662.07524
6.25	-1167.8794
6.5	-1461.449
6.75	-1602.5626
7	-1635.4248
7.25	-1595.6444
7.5	-1510.5017
7.75	-1400.1034
8	-1278.6789
8.25	-1155.8579
8.5	-1037.0178
8.75	-926.01717
9	-824.21863
9.25	-732.16134
9.5	-649.58576
9.75	-575.97511
10	-510.58252
10.25	-452.61069
10.5	-401.2909
10.75	-355.88265
11	-315.72973
11.25	-280.21754
11.5	-248.81363
11.75	-221.02543
12	-196.43774
12.25	-174.6737
12.5	-155.43222
13	-123.38843
13.5	-98.211153
14	-78.452591
14.5	-62.906122
15	-50.682505
15.5	-41.02109
16	-33.358204
16.5	-27.22597
17	-22.34273
17.5	-18.473379
18	-15.38281
18.5	-12.860871
19	-10.797214
20	-7.7031671
22.5	-3.40273
25	-1.8346848
27.5	-1.0500241
30	-0.58387022
32.5	-0.34148363
35	-0.22454597
40	-0.09842115
45	-0.048052514
50	-0.025184752
	
# CaK	
# R (bohr)   V_int (cm-1)	
5.75	4537.7708
6	2875.7283
6.25	1584.3477
6.5	610.37258
6.75	-98.863071
7	-593.07336
7.25	-919.35609
7.5	-1116.5723
7.75	-1217.6824
8	-1249.5046
8.25	-1233.279
8.5	-1185.3603
8.75	-1117.9846
9	-1040.0326
9.25	-957.77702
9.5	-875.313
9.75	-795.78987
10	-720.35324
10.25	-649.64774
10.5	-584.31801
10.75	-524.82252
11	-470.87497
11.25	-422.03157
11.5	-377.96329
11.75	-338.35292
12	-302.81592
12.25	-270.96509
12.5	-242.4698
13	-194.27995
13.5	-155.84498
14	-125.28497
14.5	-100.95433
15	-81.623346
15.5	-66.226056
16	-53.93571
16.5	-44.052775
17	-36.14741
17.5	-29.857194
18	-24.819707
18.5	-20.709608
19	-17.349871
19.5	-14.600552
20	-12.321704
22.5	-5.3679141
25	-2.8729517
30	-0.91121026
32.5	-0.5305956
35	-0.34667196
37.5	-0.23108085
40	-0.15246884
45	-0.07436252
50	-0.039163341
	
# CaRb	
# R (bohr)   V_int (cm-1)	
6	4564.819
6.25	3009.2758
6.5	1776.0349
6.75	825.44156
7	117.84086
7.25	-386.60238
7.5	-728.4447
7.75	-946.25891
8	-1069.6181
8.25	-1123.5719
8.5	-1128.1848
8.75	-1099.1146
9	-1048.2711
9.25	-984.45703
9.5	-914.00565
9.75	-841.39957
10	-769.40478
10.25	-700.15385
10.5	-634.69574
10.75	-573.69724
11	-517.38
11.25	-465.8026
11.5	-418.81661
11.75	-376.20531
12	-337.6859
12.5	-271.72435
13	-218.53204
13.5	-175.80657
14	-141.63972
14.5	-114.32069
15	-92.534282
15.5	-75.128568
16	-61.209109
16.5	-50.014882
17	-41.061048
17.5	-33.931815
18	-28.211388
19	-19.685572
20	-13.916178
22.5	-5.9929058
25	-3.2161285
27.5	-1.8323868
30	-1.0080061
32.5	-0.61856264
35	-0.45685148
37.25	-0.34818834
40	-0.24000864
45	-0.15318367
50	-0.11422598
	
# CaCs	
# R (bohr)   V_int (cm-1)	
6.25	5180.4634
6.5	3558.2733
6.75	2257.7359
7	1240.0569
7.25	466.24725
7.5	-103.65532
7.75	-508.45374
8	-781.33975
8.25	-952.52858
8.5	-1045.9405
8.75	-1082.7581
9	-1079.0828
9.25	-1047.6258
9.5	-998.15443
9.75	-937.8895
10	-872.07681
10.25	-804.47904
10.5	-737.45837
10.75	-672.85579
11	-611.61518
11.25	-554.35804
11.5	-501.31334
11.75	-452.56514
12	-408.01027
12.5	-330.72404
13	-267.47177
13.5	-216.14448
14	-174.75513
14.5	-141.44189
15	-114.72168
15.5	-93.273695
16	-76.047273
16.5	-62.140803
17	-50.978724
17.5	-42.066991
18	-34.911556
18.5	-29.068563
19	-24.29492
19.5	-20.39772
20	-17.184062
22.5	-7.6412161
25	-4.3950736
27.5	-2.5138561
30	-1.215609
32.5	-0.63984559
35	-0.46212722
37.5	-0.32460714
40	-0.19975759
45	-0.095588389
50	-0.049125088
	
# CaFr	
# R (bohr)   V_int (cm-1)	
6.25	5646.9058
6.5	3960.2731
6.75	2609.6653
7	1551.7487
7.25	741.322
7.5	138.19601
7.75	-295.50643
8	-593.42596
8.25	-786.52166
8.5	-899.26308
8.75	-953.12729
9	-964.11107
9.25	-945.81486
9.5	-907.73384
9.75	-857.66729
10	-800.73623
10.25	-741.00091
10.5	-680.9568
10.75	-622.4958
11	-566.6601
11.25	-514.17484
11.5	-465.34644
11.75	-420.32758
12	-379.07451
12.25	-341.47211
12.5	-307.3159
12.75	-276.37906
13	-248.43481
13.25	-223.25642
13.5	-200.61757
14	-162.05351
14.5	-131.02067
15	-106.14895
15.5	-86.214669
16	-70.228025
16.5	-57.336174
17	-47.000227
17.5	-38.759787
18	-32.154456
18.5	-26.769721
19	-22.374603
19.5	-18.784006
20	-15.812836
22	-7.966481
22.5	-6.7895141
25	-3.6043657
27.5	-2.0437432
30	-1.1198512
32.25	-0.68003564
35	-0.42569371
37.5	-0.28344767
40	-0.18412701
45	-0.088121627

# SrLi	
# R (bohr)   V_int (cm-1)
4.5     9293.579936
4.75    5925.952386
5	3277.5124
5.25	1279.6692
5.5	-184.28164
5.75	-1202.224
6	-1863.4966
6.25	-2253.4369
6.5	-2437.7119
6.75	-2469.8132
7	-2401.0845
7.25	-2266.5289
7.5	-2092.293
7.75	-1901.0884
8	-1706.7017
8.25	-1519.4281
8.5	-1344.5244
8.75	-1185.325
9	-1042.5154
9.25	-915.89474
9.5	-804.36732
9.75	-706.58167
10	-621.05932
10.25	-546.32632
10.5	-481.05382
10.75	-423.99744
11	-374.10567
11.25	-330.41796
11.5	-292.14501
11.75	-258.56664
12	-229.06816
12.25	-203.09876
12.5	-180.25761
12.75	-160.18137
13	-142.50673
13.5	-113.11475
13.75	-100.95378
14	-90.204208
14.5	-72.228449
15	-58.140773
15.5	-47.055849
16	-38.2339
16.5	-31.067084
17	-25.329765
17.5	-20.89186
18	-17.623284
19      -12.350321
20      -8.82740872
21      -6.425400640
22.25   -4.136557498
25      -2.102072513
27.5    -1.15216164
30      -0.67006595
32.5    -0.4076858695
35      -0.2580879
40      -0.11454334
45      -0.057433096
50      -0.03145362
	
# SrNa	
# R (bohr)   V_int (cm-1)	
5.25	6283.0801
5.5	3689.722
5.75	1749.6801
6	366.4063
6.25	-556.64758
6.5	-1116.0296
6.75	-1410.397
7	-1546.8427
7.25	-1609.2609
7.5	-1595.1415
7.75	-1530.6227
8	-1435.6632
8.25	-1325.0895
8.5	-1208.5123
8.75	-1093.2483
9	-983.06079
9.25	-880.43257
9.5	-786.27914
9.75	-700.95724
10	-624.15635
10.25	-555.36764
10.5	-493.95638
10.75	-439.26261
11	-390.65134
11.25	-347.49974
11.5	-309.20866
11.75	-275.20843
12	-245.02383
12.25	-218.22409
12.5	-194.46192
12.75	-173.41091
13	-154.74462
13.25	-138.1583
13.5	-123.43379
13.75	-110.37459
14	-98.7842
14.5	-79.322913
15	-63.973114
15.5	-51.813896
16	-42.151834
17	-28.231795
18	-19.414679
19	-13.606026
20	-9.6915143
22.5	-4.2604723
25	-2.2905666
27.5	-1.3086876
30	-0.72608585
32.5	-0.42392824
35	-0.27868606
40	-0.12177241
45	-0.059254954
50	-0.03143365
	
# SrK	
# R (bohr)   V_int (cm-1)	
5.75	6475.3356
6	4535.6187
6.25	2966.6481
6.5	1726.0912
6.75	771.40236
7	59.182402
7.25	-453.11446
7.5	-803.76748
7.75	-1028.5643
8	-1156.9941
8.25	-1213.8773
8.5	-1219.3423
8.75	-1189.2812
9	-1136.0065
9.25	-1068.6819
9.5	-993.64548
9.75	-916.09814
10	-839.02462
10.25	-764.60451
10.5	-694.01272
10.75	-628.04917
11	-567.01855
11.25	-511.03531
11.5	-459.94791
11.75	-413.52618
12	-371.49133
12.25	-333.54772
12.5	-299.38115
12.75	-268.6728
13	-241.10382
13.25	-216.36787
13.5	-194.20854
13.75	-174.38194
14	-156.64417
14.5	-126.56503
15	-102.54747
15.5	-83.339767
16	-67.955723
16.5	-55.554644
17	-45.612237
17.5	-37.683307
18	-31.322663
19	-21.884101
20	-15.528219
22.5	-6.7424562
25	-3.5963553
30	-1.1277157
32.5	-0.6551626
35	-0.43044907
37.5	-0.28746607
40	-0.18862516
45	-0.091635642
50	-0.048290644
	
# SrRb	
# R (bohr)   V_int (cm-1)	
5.75	8603.6187
6	6411.3582
6.25	4588.0232
6.5	3097.8562
6.75	1905.0999
7	973.99698
7.25	268.51773
7.5	-248.45706
7.75	-612.95711
8	-855.56466
8.25	-1004.3275
8.5	-1082.0761
8.75	-1107.6862
9	-1096.275
9.25	-1059.6431
9.5	-1006.7722
9.75	-944.43627
10	-877.20194
10.25	-808.7749
10.5	-741.31533
10.75	-676.42086
11	-614.98445
11.25	-557.6136
11.5	-504.47854
11.75	-455.60845
12	-410.90547
12.25	-370.21748
12.5	-333.30226
12.75	-299.89507
13	-269.73117
13.5	-218.10194
14	-176.43506
14.5	-142.87432
15	-115.94599
15.5	-94.334611
16	-76.975539
16.5	-62.951696
17	-51.685552
17.5	-42.684463
18	-35.455785
19	-24.733824
20	-17.522213
22.5	-7.5702394
25	-4.0261844
27.5	-2.2882448
30	-1.2564937
32.5	-0.71460765
35	-0.47880161
37.5	-0.37179827
40	-0.20981261
45	-0.09625120
50	-0.05050558
	
# SrCs	
# R (bohr)   V_int (cm-1)	
6.5	5140.7779
6.75	3624.9731
7	2387.7574
7.25	1401.4906
7.5	634.57668
7.75	54.717174
8	-369.23889
8.25	-667.03633
8.5	-863.94251
8.75	-983.09599
9	-1043.1925
9.25	-1059.7432
9.5	-1045.1945
9.75	-1009.2816
10	-959.47695
10.25	-901.45909
10.5	-839.10379
10.75	-775.58657
11	-712.83157
11.25	-652.28754
11.5	-594.75302
11.75	-540.78386
12	-490.61534
12.25	-444.34934
12.5	-401.87473
12.75	-363.0271
13	-327.64208
13.25	-295.54186
13.5	-266.49508
13.75	-240.25697
14	-216.58276
14.5	-176.02221
15	-143.23154
15.5	-116.76286
16	-95.403212
16.5	-78.09221
17	-64.144898
17.5	-52.970178
18	-43.976948
19	-30.626593
20	-21.645189
22.5	-9.2758386
25	-4.9031452
27.5	-2.7704156
30	-1.516031
32.5	-0.87504889
35	-0.5741567
37.5	-0.3828437
40	-0.25017626
45	-0.12101105
50	-0.063420811
	
# SrFr	
# R (bohr)   V_int (cm-1)	
6.5	5524.0497
6.75	3960.0268
7	2681.6748
7.25	1662.4166
7.5	868.09588
7.75	263.59656
8	-182.45899
8.25	-499.57969
8.5	-713.53835
8.75	-847.92147
9	-921.30668
9.25	-949.98163
9.5	-946.08299
9.75	-919.93997
10	-878.80306
10.25	-828.65185
10.5	-773.46131
10.75	-716.40625
11	-659.46555
11.25	-604.15411
11.5	-551.32682
11.75	-501.59187
12	-455.23078
12.25	-412.38847
12.5	-372.99022
12.75	-336.90636
13	-304.00725
13.25	-274.14764
13.5	-247.11983
13.75	-222.70057
14	-200.66655
14.5	-162.92578
15	-132.43445
15.5	-107.84696
16	-88.029131
16.5	-71.987556
17	-59.080496
18	-40.454639
19	-28.150719
20	-19.886803
22.5	-8.5176195
25	-4.5056341
27.5	-2.5476288
30	-1.3936439
32.5	-0.80411123
35	-0.52777109
37.5	-0.3519315
40	-0.22986341
45	-0.11116431
50      -0.058131026

# BaLi	
# R (bohr)   V_int (cm-1)
5	4342.2523
5.25	1921.0524
5.5	72.805685
5.75	-1282.427
6	-2225.155
6.25	-2834.3193
6.5	-3178.9925
6.75	-3319.3461
7	-3320.2034
7.25	-3214.0338
8	-2448.6552
8.25	-2195.4526
8.5	-1940.7557
8.75	-1707.9173
9	-1499.2075
9.25	-1312.1576
9.5	-1146.4265
9.75	-1001.7472
10	-876.02216
10.25	-766.79762
10.5	-672.02513
10.75	-589.80787
11	-518.45
11.25	-456.38372
11.5	-402.35234
11.75	-355.22126
12	-314.03308
12.25	-277.93506
12.5	-246.31593
12.75	-218.62481
13	-194.3108
13.5	-153.95871
14	-122.59361
14.5	-98.060578
15	-78.856349
15.5	-63.725435
16	-51.75179
16.5	-42.181194
17	-34.567288
17.5	-28.540681
18	-23.731981
19	-16.605961
20	-11.810249
21	-8.4192101
22.5	-5.1932649
25	-2.819526
27.5	-1.6121101
30	-0.87738752
32.5	-0.50515626
35	-0.3356339
37.5	-0.22551048
40	-0.14694619
45	-0.07177491
50	-0.037552831
	
# BaNa	
# R (bohr)   V_int (cm-1)	
5.25	6291.7416
5.5	3857.0368
5.75	2010.71
6	596.63615
6.25	-513.80245
6.5	-1313.804
6.75	-1795.9321
7	-2065.8726
7.25	-2183.4971
7.5	-2188.9186
7.75	-2119.8962
8	-2003.2708
8.25	-1857.3494
8.5	-1697.4862
8.75	-1535.0882
9	-1377.686
9.25	-1229.9745
9.5	-1094.0748
9.75	-971.20213
10	-861.11506
10.25	-763.13236
10.5	-676.26914
10.75	-599.4624
11	-531.64051
11.25	-471.76195
11.5	-418.91455
11.75	-372.24445
12	-331.00166
12.5	-262.2348
13	-208.48567
13.5	-166.22752
14	-133.00915
14.5	-106.79148
15	-86.10847
16	-56.697132
17	-37.968354
18	-26.023348
19	-18.000462
20	-12.920355
22.5	-8.401538
25	-3.0191666
	
# BaK	
# R (bohr)   V_int (cm-1)	
5.75	8361.1112
6	6064.1389
6.25	4159.5428
6.5	2609.4403
6.75	1375.9487
7	421.18529
7.25	-293.00175
7.5	-805.84126
7.75	-1155.4851
8	-1374.7008
8.25	-1493.6789
8.5	-1537.1846
8.75	-1525.9641
9	-1476.737
9.25	-1402.8736
9.5	-1313.9061
9.75	-1217.7815
10	-1119.5145
10.25	-1022.96
10.5	-930.26617
10.75	-842.94568
11	-761.67601
11.25	-686.8229
11.5	-618.34017
11.75	-556.04119
12	-499.58933
12.25	-448.60312
12.5	-402.67158
12.75	-361.37641
13	-324.29926
13.25	-291.03636
13.5	-261.24211
13.75	-234.58546
14	-210.73535
14.5	-170.27839
15	-137.96191
15.5	-112.11154
16	-91.401378
16.5	-74.699718
17	-61.303151
18	-42.039959
19	-29.319181
20	-20.760418
22.5	-8.9562189
25	-4.7589829
27.5	-2.6975629
30	-1.4801537
32.5	-0.85643762
35	-0.56270625
37.5	-0.37544925
40	-0.24534013
45	-0.11817829
50	-0.0617043
	
# BaRb	
# R (bohr)   V_int (cm-1)	
6.25	6069.397
6.5	4292.5056
6.75	2827.9249
7	1644.6089
7.25	711.5112
7.5	-2.4142276
7.75	-528.2637
8	-897.33375
8.25	-1140.7206
8.5	-1288.5192
8.75	-1366.8223
9	-1386.7158
9.25	-1357.8508
9.5	-1299.1442
9.75	-1228.5018
10	-1150.5174
10.25	-1066.9698
10.5	-981.69052
10.75	-898.47012
11	-818.8835
11.25	-743.84726
11.5	-673.86037
11.75	-609.23364
12	-549.94279
12.25	-495.84501
12.5	-446.65839
12.75	-402.06628
13	-361.75203
13.25	-325.39797
13.5	-292.68246
14	-236.87655
14.25	-213.15663
14.75	-172.81651
15	-155.74022
15.5	-126.71644
16	-103.39099
16.5	-84.540833
17	-69.392802
17.5	-57.286182
18	-47.560261
18.5	-39.619528
19	-33.129286
19.5	-27.820038
20	-23.422287
20.5	-19.701573
22.5	-10.053011
25	-5.3230316
27.5	-3.0102818
30	-1.6473791
32.25	-0.99974836
35	-0.62573552
37.5	-0.41708278
40	-0.27169271
45	-0.1314427
50	-0.068638172
	
# BaCs	
# R (bohr)   V_int (cm-1)	
6.75	4994.6496
7	3494.3114
7.25	2257.8018
7.5	1258.8871
7.75	471.33369
8	-131.09197
8.25	-574.84702
8.5	-887.28251
8.75	-1094.781
9	-1218.9575
9.25	-1279.3747
9.5	-1292.0397
9.75	-1270.5231
10	-1224.2858
10.25	-1162.6468
10.5	-1091.6151
10.75	-1015.8879
11	-938.70467
11.25	-862.66628
11.5	-789.27586
11.75	-719.62998
12	-654.29658
12.25	-593.62094
12.5	-537.58619
12.75	-486.08494
13	-439.00978
13.25	-396.21978
13.5	-357.43984
13.75	-322.36133
14	-290.6756
14.25	-262.08451
14.5	-236.33186
14.75	-213.17191
15	-192.35896
15.25	-173.6556
15.5	-156.85773
15.75	-141.76955
16	-128.1953
16.25	-115.95554
16.5	-104.9364
16.75	-95.040334
17	-86.169825
17.5	-71.115376
18	-58.992851
18.5	-49.095766
19	-41.012498
19.5	-34.405139
20	-28.935779
22.5	-12.332093
25	-6.4916155
27.5	-3.6563985
30	-1.9929818
32.5	-1.1462012
35	-0.74958877
37.5	-0.49602468
40	-0.32708381
45	-0.15858846

# BaFr
# R (bohr)   V_int (cm-1)
6.5	6973.3907
6.75	5204.255
7	3716.0244
7.25	2477.2529
7.5	1468.6864
7.75	672.01845
8	60.540027
8.25	-394.06594
8.5	-718.14672
8.75	-936.72226
9	-1071.4731
9.25	-1142.201
9.5	-1164.5316
9.75	-1152.1592
10	-1115.2295
10.25	-1062.3483
10.5	-999.51169
10.75	-931.63224
11	-861.89865
11.25	-792.81475
11.5	-725.8687
11.75	-662.16652
12	-602.3013
12.25	-546.64517
12.5	-495.19937
12.75	-447.87242
13	-404.57282
13.5	-329.44529
14	-267.86251
14.5	-217.69283
15	-177.07278
15.5	-144.2681
16	-117.79299
16.5	-96.338953
17	-79.05819
17.5	-65.21808
18	-54.086004
18.5	-44.999792
19	-37.579085
20	-26.49456
22.5	-11.274353
25	-5.9398525
27.5	-3.3484837
30	-1.8230377
32.5	-1.0480707
35	-0.68983143
37.5	-0.46448193
40	-0.30614358
45	-0.14494546
50	-0.075498303

# RaLi	
# R (bohr)   V_int (cm-1)
5.25	4745.6619
5.5	2610.9525
5.75	979.14747
6	-220.73679
6.25	-1060.0236
6.5	-1611.3957
6.75	-1943.7977
7	-2109.2873
7.25	-2151.9845
7.5	-2108.0673
7.75	-2006.5965
8	-1870.2717
8.25	-1716.1931
8.5	-1556.6505
8.75	-1399.9729
9	-1251.4167
9.25	-1113.9678
9.5	-988.69614
9.75	-876.03743
10	-775.46552
10.25	-686.16761
10.5	-607.14601
10.75	-537.36482
11	-475.82038
11.25	-421.54967
11.5	-373.72022
11.75	-331.55371
12	-294.35812
12.25	-261.50172
12.5	-232.50774
12.75	-206.93814
13	-184.35486
13.5	-146.64372
14	-117.11307
14.5	-93.884919
15	-75.620031
15.5	-61.185481
16	-49.734872
16.5	-40.564816
17	-33.257447
17.5	-27.46628
18	-22.844826
19	-16.006529
20	-11.377737
22.5	-4.7646295
25	-2.6743272
27.5	-1.50406002
30	-0.84502089
32.5	-0.48699483
35	-0.3076896845
40	-0.135331138
45	-0.06593885
50	-0.034684293
	
# RaNa	
# R (bohr)   V_int (cm-1)	
5.5	6047.6878
5.75	4003.485
6	2384.0494
6.25	1137.0443
6.5	210.13288
6.75	-449.27468
7	-894.78035
7.25	-1177.2027
7.5	-1334.9191
7.75	-1400.8292
8	-1401.6353
8.25	-1358.4547
8.5	-1287.4483
8.75	-1200.7735
9	-1106.4922
9.25	-1011.048
9.5	-917.94863
9.75	-829.64001
10	-747.25553
10.25	-671.44833
10.5	-602.26273
10.75	-539.54084
11	-482.92459
11.25	-431.99592
11.5	-386.29687
11.75	-345.3622
12	-308.73758
12.25	-275.98929
12.5	-246.75503
12.75	-220.69036
13	-197.45085
13.25	-176.71119
13.5	-158.22262
14	-127.08018
14.5	-102.30445
15	-82.648632
15.5	-67.036203
16	-54.599673
16.5	-44.599029
17	-36.595173
18	-25.122354
19	-17.564874
20	-12.484837
22.5	-5.4563518
25	-2.9160958
27.5	-1.6411861
30	-0.91827748
32.5    -0.52475378
35      -0.3512265
37.5    -0.27147686
40      -0.15418535
	
# RaK	
# R (bohr)   V_int (cm-1)	
6.25	5549.9624
6.5	3931.1295
6.75	2616.0559
7	1570.0763
7.25	758.29293
7.5	144.87741
7.75	-305.06807
8	-621.7895
8.25	-833.31769
8.5	-963.06636
8.75	-1030.9964
9	-1053.1603
9.25	-1042.6058
9.5	-1009.5036
9.75	-961.65064
10	-904.89077
10.25	-843.56384
10.5	-780.54836
10.75	-718.16359
11	-657.73991
11.25	-600.24136
11.5	-546.15545
11.75	-495.79335
12	-449.23763
12.25	-406.477
12.5	-367.35347
12.75	-331.67238
13	-299.23906
13.25	-269.85272
13.5	-243.28814
14	-197.69896
14.5	-160.69657
15	-130.809
15.5	-106.69626
16	-87.243282
16.5	-71.477855
17	-58.774181
17.5	-48.593072
18	-40.395339
18.5	-33.694022
19	-28.211082
19.5	-23.720709
20	-19.997094
20.25	-18.355921
22.5	-8.6436452
25	-4.5873054
27.5	-2.5975059
30	-1.4277551
32.5	-0.82709299
35	-0.5426098
37.5	-0.36198731
40	-0.23722307
42.5	-0.15982803
45	-0.11505099
50	-0.060588707
	
# RaRb	
# R (bohr)   V_int (cm-1)	
6.5	5512.5169
6.75	3992.3808
7	2743.0255
7.25	1735.7941
7.5	942.02964
7.75	332.83553
8	-121.64269
8.25	-450.30153
8.5	-677.24735
8.75	-824.52887
9	-910.3521
9.25	-949.93378
9.5	-955.60383
9.75	-937.17494
10	-902.27822
10.25	-856.79791
10.5	-804.8738
10.75	-749.95166
11	-694.1979
11.25	-639.29038
11.5	-586.23211
11.75	-535.77236
12	-488.32038
12.25	-444.13492
12.5	-403.21253
12.75	-365.48427
13	-330.88117
13.25	-299.31176
13.5	-270.59442
13.75	-244.52504
14	-220.89948
14.5	-180.20587
15	-147.09334
15.5	-120.22864
16	-98.456475
16.5	-80.753452
17	-66.445955
17.5	-54.947807
18	-45.672832
18.5	-38.089778
19	-31.887097
19.5	-26.808165
20	-22.596357
22.5	-9.7404706
25	-5.1378257
27.5	-2.896198
30	-1.5915756
32.5	-0.92167446
35	-0.60290924
37.5	-0.40133586
40	-0.26287574
45	-0.12715174
50	-0.066704378
	
# RaCs	
# R (bohr)   V_int (cm-1)	
6.75	6039.6247
7	4506.884
7.25	3230.2531
7.5	2184.0835
7.75	1342.6675
8	680.06047
8.25	170.5547
8.5	-210.37284
8.75	-486.11479
9	-676.72694
9.25	-800.5228
9.5	-872.18333
9.75	-904.69796
10	-907.92226
10.25	-890.34548
10.5	-858.12533
10.75	-816.44047
11	-768.88489
11.25	-718.40307
11.5	-666.92611
11.75	-615.99547
12	-566.60724
12.25	-519.5055
12.5	-474.9716
12.75	-433.17121
13	-394.26999
13.25	-358.38063
13.5	-325.40386
13.75	-295.18747
14	-267.57921
14.5	-219.55844
15	-180.02514
15.5	-147.66458
16	-121.24771
16.5	-99.65467
17	-82.116751
17.5	-67.952959
18	-56.482338
19	-39.38808
20	-27.842948
22.5	-11.902908
25	-6.2617409
27.5	-3.5452409
30	-1.9226721
32.5	-0.99355785
35	-0.53498399
37.5	-0.36842713
40	-0.31536385
45	-0.15222545
50	-0.079776966
	
# RaFr	
# R (bohr)   V_int (cm-1)	
6.75	6330.3159
7	4770.7752
7.25	3466.8322
7.5	2393.9799
7.75	1527.7115
8	843.51999
8.25	316.68274
8.5	-78.386173
8.75	-366.40945
9	-567.79394
9.25	-700.98777
9.5	-780.91999
9.75	-820.83862
10	-830.78656
10.25	-819.39984
10.5	-792.89217
10.75	-756.47841
11	-713.80014
11.25	-667.8456
11.5	-620.56304
11.75	-573.5064
12	-527.69246
12.25	-483.88695
12.5	-442.38858
12.75	-403.3793
13	-367.04104
13.25	-333.50251
13.5	-302.67948
13.75	-274.43446
14	-248.62997
14.25	-225.12541
14.5	-203.76772
14.75	-184.40069
15	-166.86815
15.25	-151.01624
15.5	-136.70042
15.75	-123.77852
16	-112.10832
16.25	-101.55795
16.5	-92.036794
16.75	-83.464537
17	-75.760872
17.25	-68.845491
17.5	-62.638085
17.75	-57.058346
18	-52.025967
18.25	-47.467984
18.5	-43.340825
18.75	-39.608262
19	-36.234068
19.25	-33.182016
19.5	-30.415877
19.75	-27.899426
20	-25.596434
22.25   -12.47401261
25      -5.754538544
28.25   -2.587359561
30      -1.7507775764
32.5    -1.040240549
35      -0.643000558
37.5    -0.410943213
40      -0.276067813
42.5    -0.191989227
45      -0.140052485
47.5    -0.1069916329
50      -0.07336654151


==> anc/PECs_AM-AM_X.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Interaction energies for alkali-metal diatomic molecules in the X^1\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb + CCSDT/aug-cc-pwCVTZ

# Li2
# R (bohr)   V_int (cm-1)
3	7517.7819
3.25	2906.4826
3.5	-728.95888
3.75	-3503.5888
4	-5532.2203
4.25	-6935.6118
4.5	-7831.2789
4.75	-8324.1473
5	-8503.5716
5.25	-8443.5379
5.5	-8204.3482
5.75	-7834.753
6	-7373.9908
6.25	-6853.59
6.5	-6298.8488
6.75	-5730.0417
7	-5163.322
7.25	-4611.4404
7.5	-4084.2347
7.75	-3589.0427
8	-3130.9698
8.25	-2713.1658
8.5	-2337.0464
8.75	-2002.5296
9	-1708.3313
9.25	-1452.1922
9.5	-1231.2171
9.75	-1042.0816
10	-881.34627
10.25	-741.03394
10.5	-617.1725
10.75	-511.13419
11	-424.29126
11.5	-302.7482
12	-217.69286
12.5	-157.69516
13	-116.23396
13.5	-86.611851
14	-65.350876
15	-38.811959
16	-24.267351
17	-15.803482
18	-10.760859
19	-7.3490014
20	-5.074262
22	-2.76295853
24	-1.62859964
26	-1.00315917
28	-0.641186833
30	-0.422970772
32	-0.286745161
34	-0.199091434
36	-0.141175956
38	-0.102002025
40	-7.49E-02
45	-3.69E-02
50	-1.96E-02

# LiNa
# R (bohr)   V_int (cm-1)
3.25	7719.169
3.5	3760.0979
3.75	598.12533
4	-1891.1031
4.25	-3788.9419
4.5	-5173.3094
4.75	-6122.6242
5	-6712.561
5.25	-7012.3937
5.5	-7083.0647
5.75	-6976.6936
6	-6737.068
6.25	-6400.4932
6.5	-5996.7845
6.75	-5550.3058
7	-5080.8641
7.25	-4604.4673
7.5	-4133.8789
7.75	-3679.1088
8	-3247.7389
8.25	-2845.2529
8.5	-2475.2596
8.75	-2139.7425
9	-1839.2998
9.25	-1573.3414
9.5	-1340.407
9.75	-1138.3151
10	-964.50236
10.5	-690.30902
11	-495.25895
11.5	-359.07125
12	-265.24464
12.5	-185.64601
13	-119.36367
14	-64.6052094
15	-40.3420525
16	-26.1534443
17	-17.5029697
18	-12.0378799
19	-8.4776001
20	-6.09541225
22	-3.32244086
24	-1.92047358
26	-1.16462553
28	-0.735059559
30	-0.479917973
32	-0.322586566
34	-0.222385004
36	-0.156747669
38	-0.112674683
40	-8.24E-02
45	-4.03E-02
50	-2.13E-02

# LiK	
# R (bohr)   V_int (cm-1)
3.75	7726.9079
4	4531.62
4.25	1845.9577
4.5	-370.78408
4.75	-2159.6095
5	-3561.5026
5.25	-4614.2011
5.5	-5360.0966
5.75	-5843.7907
6	-6108.989
6.25	-6196.2208
6.5	-6141.6599
6.75	-5976.7702
7	-5728.4349
7.25	-5419.3509
7.5	-5068.5118
7.75	-4691.7227
8	-4302.0324
8.25	-3910.1674
8.5	-3524.7917
8.75	-3152.8677
9	-2799.608
9.25	-2469.0718
9.5	-2163.8752
9.75	-1885.5543
10	-1634.6526
10.25	-1410.8853
10.5	-1213.1557
10.75	-1040.0647
11	-889.69609
11.5	-648.82489
12	-473.60769
12.5	-336.14776
13	-230.31048
13.5	-164.13807
14	-123.67636
14.5	-92.920464
15	-69.65917
16      -44.6545677
17      -29.6176033
18      -20.215683
19      -14.1450939
20      -10.1143675
22      -5.46456289
24      -3.13772655
26      -1.89308333
28      -1.1900475
30      -0.774499357
32      -0.519251704
34      -0.357204556
36      -0.25133276
38      -0.180398941
40      -0.13180238
45      -6.43E-02
50      -3.39E-02

# LiRb	
# R (bohr)   V_int (cm-1)
4	7137.5408
4.25	4198.809
4.5	1717.4377
4.75	-341.54103
5	-2012.7954
5.25	-3330.8214
5.5	-4330.4391
5.75	-5048.5114
6	-5523.8677
6.25	-5795.0002
6.5	-5898.129
6.75	-5866.0369
7	-5727.579
7.25	-5507.6719
7.5	-5227.5352
7.75	-4905.0814
8	-4555.2964
8.25	-4190.6761
8.5	-3821.5147
8.75	-3456.2723
9	-3101.7259
9.25	-2763.2422
9.5	-2444.8312
9.75	-2149.3502
10	-1878.5563
10.25	-1633.3026
10.5	-1413.4607
10.75	-1218.4892
11	-1047.0593
11.5	-768.36134
12	-562.32793
12.5	-400.2454
13	-277.05866
13.5	-200.88762
14	-154.19875
15	-87.961191
16	-52.447941
18	-22.6585064
19	-15.8112755
20	-11.2792568
22	-6.07081127
24	-3.47573948
26	-2.09230208
28	-1.31294727
30	-0.853268147
32	-0.571399331
34	-0.392703652
36	-0.276091188
38	-0.198037595
40	-0.144607529
45	-0.070420675
50	-0.0370862931

# LiCs	
# R (bohr)   V_int (cm-1)
4.5	5617.5191
4.75	2817.3125
5	413.92602
5.25	-1502.1982
5.5	-2869.9357
5.75	-3930.0882
6	-4716.1957
6.25	-5263.3597
6.5	-5606.7617
6.75	-5779.985
7	-5813.8973
7.25	-5736.0321
7.5	-5570.4426
7.75	-5337.8204
8	-5055.7612
8.25	-4739.1594
8.5	-4400.5437
8.75	-4050.4243
9	-3697.5235
9.25	-3349.0743
9.5	-3010.9176
9.75	-2687.7428
10	-2383.099
10.25	-2099.6437
10.5	-1838.9213
10.75	-1601.956
11	-1388.6924
11.5	-1031.0671
12	-756.65219
12.5	-544.03451
13	-386.34623
13.5	-281.66018
14	-212.22574
14.5	-159.78621
15	-119.88383
15.5	-91.106689
16	-70.427333
17	-41.9601631
18	-28.400383
19	-19.7284946
20	-14.0186224
22	-7.49726582
24	-4.27151299
26	-2.56157255
28	-1.60259044
30	-1.03899062
32	-0.694403887
34	-0.476468503
36	-0.334530771
38	-0.239683598
40	-0.174849018
45	-8.50E-02
50	-4.47E-02

# LiFr	
# R (bohr)   V_int (cm-1)
4.25	8893.531
4.5	5646.4539
4.75	2955.6846
5	761.24288
5.25	-998.13596
5.5	-2388.8555
5.75	-3472.1806
6	-4283.6821
6.25	-4853.6705
6.5	-5217.1086
6.75	-5408.9225
7	-5459.2383
7.25	-5395.9629
7.5	-5242.9282
7.75	-5021.9084
8	-4750.5215
8.25	-4444.5494
8.5	-4116.5856
8.75	-3777.806
9	-3436.9054
9.25	-3101.477
9.5	-2777.1895
9.75	-2468.8385
10	-2179.6522
10.25	-1912.1512
10.5	-1667.5939
10.75	-1446.6679
11	-1249.0418
11.25	-1074.0264
11.5	-920.52175
11.75	-787.08638
12	-671.32354
12.5	-484.35239
13	-348.91916
13.5	-255.5078
14	-190.97837
14.5	-143.20314
15	-107.72711
15.75	-71.918971
16	-63.274643
16.5	-49.202312
17	-38.651996
17.5	-30.832918
18	-24.954307
19	-16.663222
20	-11.491711   
22      -5.19167805    
23      -3.97627878    
26	-1.90547717
28	-1.22150612
30	-0.807451189
32	-0.54820621
34	-0.381039798
36	-0.270413786
38	-0.195497975
40	-0.143708974
45	-0.0709
50	-0.0377

# Na2
# R (bohr)   V_int (cm-1)
3.5	8008.3808426
3.75	4126.8538559
4	1205.0871052
4.25	-1030.6420494
4.5	-2737.2873578
4.75	-4005.791641
5	-4915.405192
5.25	-5510.680215
5.5	-5852.599988
5.75	-5991.307196
6	-5963.95139
6.25	-5810.639121
6.5	-5562.517688
6.75	-5246.310196
7	-4884.210821
7.25	-4494.791354
7.5	-4092.803677
7.75	-3690.409853
8	-3297.34939
8.25	-2922.083181
8.5	-2568.799609
8.75	-2240.596292
9	-1940.569605
9.25	-1671.02667878
9.5	-1431.119031
9.75	-1219.261482
10	-1034.077278
10.25	-874.044513
10.5	-736.85051
10.75	-619.98283
11	-520.92066
11.25	-437.2785
11.5	-367.22059
11.75	-309.03913
12	-260.98837
13	-131.75503
14	-71.3433228
15	-44.321434
16	-28.6094837
17	-19.077116
18	-13.0801783
19	-9.18754101
20	-6.59108734
22	-3.57975054
24	-2.06360817
26	-1.24881625
28	-0.786906242
30	-0.513096631
32	-0.344522744
34	-0.237300619
36	-0.167139903
38	-0.120071903
40	-0.087790817
45	-0.0428590775
50	-0.0226110741

# NaK
# R (bohr)   V_int (cm-1)
4	8817.6815329
4.5	2326.3515277
4.75	231.25725
5	-1422.5363
5.25	-2695.8116
5.5	-3652.9399
5.75	-4353.0431
6	-4828.9915
6.25	-5109.4695
6.5	-5232.6664
6.75	-5235.0584
7	-5136.7639
7.25	-4954.3827
7.5	-4706.7999
7.75	-4413.2813
8	-4092.3328
8.25	-3760.8772
8.5	-3430.2657
8.75	-3108.3331
9	-2794.4196
9.25	-2486.7865
9.5	-2187.8734
9.75	-1901.1649
10	-1630.1454
10.25	-1378.299
10.5	-1149.1105
10.75	-946.06358
11	-772.64383
12	-384.318665
13	-212.093536
14	-124.020355
15	-76.0846252
16	-48.5930595
17	-32.1117287
18	-21.8494606
19	-15.2472734
20	-10.8773441
22	-5.85495806
24	-3.3524127
26	-2.01820207
28	-1.26652658
30	-0.823144436
32	-0.551252663
34	-0.37887314
36	-0.266377211
38	-0.191075906
40	-0.139527977
45	-0.0679508522
50	-0.0357870832

# NaRb
# R (bohr)   V_int (cm-1)
4.25	6628.1042
4.5	4095.4023
4.75	1935.0543
5	123.82833
5.25	-1353.7389
5.5	-2531.9766
5.75	-3442.6288
6	-4111.1624
6.25	-4564.5791
6.5	-4839.3088
6.75	-4972.2554
7	-4984.858
7.25	-4900.8825
7.5	-4736.9055
7.75	-4514.6679
8	-4251.2618
8.25	-3958.2295
8.5	-3651.9045
8.75	-3337.2501
9	-3024.2478
9.25	-2715.5252
9.5	-2424.505
9.75	-2148.5808
10	-1892.8075
10.25	-1655.2956
10.5	-1438.7164
10.75	-1240.6108
11	-1063.9969
11.5	-768.18977
12	-554.65215
13	-243.007477
14	-141.297485
15	-86.2618713
16	-54.8619881
17	-36.1237411
18	-24.5031052
19	-17.0533848
20	-12.1377182
22	-6.50891733
24	-3.71618533
26	-2.23222089
28	-1.39837253
30	-0.907553673
32	-0.607084811
34	-0.4168531
36	-0.292850196
38	-0.209926769
40	-0.153207511
45	-0.0745325014
50	-0.039223481

# NaCs
# R (bohr)   V_int (cm-1)
4.5	7434.0008
4.75	4851.9083
5	2644.3888
5.25	784.04965
5.5	-756.50199
5.75	-2004.659
6	-2987.8141
6.25	-3733.3601
6.5	-4268.69
6.75	-4621.5663
7	-4821.2314
7.25	-4895.448
7.5	-4864.5809
7.75	-4747.6965
8	-4566.0648
8.25	-4339.6491
8.5	-4080.9845
8.75	-3800.1981
9	-3505.2136
9.25	-3203.5556
9.5	-2903.3549
9.75	-2611.9448
10	-2332.8619
10.25	-2068.6349
10.5	-1821.5566
10.75	-1593.5568
11	-1385.347
11.25	-1197.1901
11.5	-1028.7704
12	-747.78695
12.5	-531.6242
13	-369.93063
14	-181.429092
15	-109.879196
16	-69.3986893
17	-45.4215012
18	-30.6500854
19	-21.235672
20	-15.0555344
22	-8.02238083
24	-4.55794859
26	-2.72743821
28	-1.70345807
30	-1.10288441
32	-0.736295521
34	-0.504756451
36	-0.354126334
38	-0.253563941
40	-0.184876338
45	-0.0897720978
50	-0.047181543

# NaFr
# R (bohr)   V_int (cm-1)
4.75	7113.9736
5	3973.993
5.25	1610.2811
5.5	-198.919
5.75	-1572.8575
6	-2614.8904
6.25	-3405.1957
6.5	-3958.3958
6.75	-4314.9622
7	-4520.3287
7.25	-4597.0154
7.5	-4569.1801
7.75	-4458.133
8	-4282.4984
8.25	-4058.4614
8.5	-3799.9973
8.75	-3519.093
9	-3225.9271
9.25	-2929.1848
9.5	-2636.1285
9.75	-2352.8148
10	-2084.2307
10.25	-1833.8549
10.5	-1606.3995
10.75	-1404.954
11	-1224.4257
11.25	-1058.8967
11.5	-907.3297
12	-646.81426
12.5	-444.3439
13	-301.38307
13.5	-214.64783
14	-161.86062
14.5	-120.7941
15	-88.415503
15.5	-65.621755
16	-49.833993
16.5	-38.074563
17	-29.246402
18	-18.3389359
19	-13.2582903
20	-9.74606133
22	-5.50139761
24	-3.26393652
26	-2.01915193
28	-1.29437745
30	-0.855621397
32	-0.580910563
34	-0.40377149
36	-0.286545873
38	-0.207160786
40	-0.152282208
45	-0.0751
50	-0.0399

# K2
# R (bohr)   V_int (cm-1)
5	2865.0663
5.25	1046.7069
5.5	-413.80706
5.75	-1567.1513
6	-2469.4811
6.25	-3171.472
6.5	-3696.4026
6.75	-4061.6346
7	-4288.2592
7.25	-4397.6951
7.5	-4408.9408
7.75	-4339.921
8	-4206.6847
8.25	-4024.2058
8.5	-3805.0313
8.75	-3560.5756
9	-3300.1468
9.25	-3032.0731
9.5	-2762.8691
9.75	-2498.2265
10	-2242.3589
10.25	-1998.7957
10.5	-1769.8076
10.75	-1557.1513
11	-1361.7869
12	-691.55542
13	-375.961731
14	-216.98616
15	-131.624466
16	-83.2542191
17	-54.5617905
18	-36.8614464
19	-25.5662022
20	-18.1429081
21	-13.1367693
22	-9.68297195
23	-7.25147867
24	-5.50847769
25	-4.23855972
26	-3.29964137
27	-2.59613752
28	-2.06257558
29	-1.65337443
30	-1.33631873
31	-1.08832777
32	-0.892653286
33	-0.736999512
34	-0.612241328
35	-0.511537552
36	-0.429711193
37	-0.362810135
38	-0.307792157
39	-0.262297362
40	-0.224481925
41	-0.192895249
42	-0.166388616
43	-0.144046932
44	-0.125136897
45	-0.109067664
46	-0.095360674
47	-0.0836263672
48	-0.0735461712
49	-0.0648583472
50	-0.0573469438

# KRb
# R (bohr)   V_int (cm-1)
5	5073.5383
5.25	2787.825
5.5	1002.6717
5.75	-372.7766
6	-1441.4363
6.25	-2294.1624
6.5	-2961.5021
6.75	-3459.9663
7	-3810.2294
7.25	-4033.2357
7.5	-4146.8486
7.75	-4167.9575
8	-4112.6374
8.25	-3996.2258
8.5	-3831.9227
8.75	-3631.9021
9	-3406.373
9.25	-3164.6019
9.5	-2914.0519
9.75	-2661.3558
10	-2411.6284
10.25	-2169.2966
10.5	-1937.5539
10.75	-1718.9977
11	-1515.076
12	-796.222839
13	-430.327942
14	-247.069153
15	-149.185974
16	-93.9845581
17	-61.3797874
18	-41.3423805
19	-28.5988674
20	-20.2487354
22	-10.7666283
24	-6.10740328
26	-3.65022373
28	-2.27768159
30	-1.47358537
32	-0.983208358
34	-0.673707962
36	-0.472477823
38	-0.338199407
40	-0.246519446
45	-0.119644687
50	-0.0628599301

# KCs
# R (bohr)   V_int (debye)
5	8717.8938
5.25	5752.8419
5.5	3421.1521
5.75	1608.5192
6	198.45631
6.25	-922.89352
6.5	-1819.5159
6.75	-2528.6984
7	-3074.9572
7.25	-3477.4495
7.5	-3753.3554
7.75	-3919.1316
8	-3990.6375
8.25	-3983.0112
8.5	-3910.3706
8.75	-3785.6747
9	-3620.5237
9.25	-3425.2108
9.5	-3208.7143
9.75	-2978.8105
10	-2742.103
10.25	-2504.2249
10.5	-2269.6131
10.75	-2042.1562
11	-1824.6193
11.25	-1619.2604
11.5	-1427.4461
11.75	-1250.1694
12	-1087.8243
12.25	-942.20173
12.5	-814.55815
12.75	-703.96716
13	-609.49963
13.5	-462.92333
14	-355.92041
14.5	-270.82599
15	-204.1315
16	-119.213799
17	-77.4114304
18	-51.8799438
19	-35.731678
20	-25.2024593
22	-13.3167572
24	-7.51736641
26	-4.47584867
28	-2.78442693
30	-1.79705524
32	-1.1966598
34	-0.818629026
36	-0.573331118
38	-0.409920216
42	-0.22096622
44	-0.165994957
46	-0.126372024
48	-0.097379595
50	-0.075873442

# KFr
# R (bohr)   V_int (cm-1)
5.5	4130.0961
5.75	2045.0856
6	513.08598
6.25	-684.89712
6.5	-1628.3214
6.75	-2359.6912
7	-2913.2338
7.25	-3318.6203
7.5	-3595.5747
7.75	-3761.1968
8	-3832.0384
8.25	-3824.0488
8.5	-3751.318
8.75	-3627.0442
9	-3462.7176
9.25	-3268.9548
9.5	-3054.5857
9.75	-2827.6116
10	-2594.5068
10.25	-2361.0047
10.5	-2131.4003
10.75	-1909.4428
11	-1698.1367
11.25	-1499.7276
11.5	-1314.1701
11.75	-1141.984
12	-988.23758
12.5	-747.30012
13	-573.06678
13.5	-438.26709
14	-334.0629
14.5	-255.66809
15	-196.07238
15.5	-148.94176
16	-112.8716
16.5	-87.289657
17	-70.023821
17.5	-58.502034
18	-50.152232
18.5	-42.857061
19	-36.317993
19.5	-30.691208
20	-26.132888
22	-16.447808
24	-9.6498458
26	-5.2208919
28	-2.642837
30	-1.3975719
32	-0.9198091
34	-0.63932854
36	-0.4537144
38	-0.32801673
40	-0.24112243
45	-0.11893851
50	-0.063208796

# Rb2
# R (bohr)   V_int (cm-1)
5.25	5600.3501
5.5	3369.7977
5.75	1506.8707
6	-16.7714
6.25	-1227.1679
6.5	-2141.1529
6.75	-2785.5326
7	-3236.208
7.25	-3566.3179
7.5	-3788.8586
7.75	-3905.4865
8	-3932.6408
8.25	-3889.046
8.5	-3787.7859
8.75	-3640.3832
9	-3457.7563
9.25	-3250.1694
9.5	-3025.8731
9.75	-2792.2611
10	-2555.3102
10.25	-2320.3001
10.5	-2091.1385
10.75	-1871.1774
11	-1662.9176
11.25	-1468.2513
11.5	-1287.4854
11.75	-1121.0623
12	-971.55291
12.25	-841.18908
13	-548.9816
13.5	-416.16087
13.75	-363.23313
14	-317.25989
14.5	-241.5145
15	-183.91786
15.5	-140.89566
16	-108.84643
17	-69.0721283
18	-46.3857155
19	-32.0048523
20	-22.6093121
22	-11.977562
24	-6.77502966
26	-4.04026556
28	-2.51663041
30	-1.62587941
32	-1.08357668
34	-0.741779983
36	-0.519808114
38	-0.371832371
40	-0.270883113
45	-0.13132751
50	-0.0689454451

# RbCs
# R (bohr)   V_int (cm-1)
5.5	4922.7511
5.75	3035.8281
6	1468.2377
6.25	183.1852
6.5	-856.12353
6.75	-1687.1348
7	-2346.5402
7.25	-2857.6389
7.5	-3237.8011
7.75	-3502.19
8	-3665.1955
8.25	-3740.7693
8.5	-3742.3067
8.75	-3682.4547
9	-3572.9315
9.25	-3424.3967
9.5	-3246.387
9.75	-3047.3053
10	-2834.4662
10.25	-2614.2107
10.5	-2391.6866
10.75	-2171.4869
11	-1957.0607
11.25	-1751.3401
11.5	-1556.3505
11.75	-1373.7003
12	-1204.23807
13	-638.308655
14	-361.68634
15	-215.851212
16	-134.585068
17	-87.1025925
18	-58.2049637
19	-39.9858818
20	-28.1402092
22	-14.814559
24	-8.33913994
26	-4.95408344
28	-3.07649159
30	-1.9827317
32	-1.31877494
34	-0.901308298
36	-0.630735815
38	-0.450663149
40	-0.327991575
45	-0.158715799
50	-0.0832133964

# RbFr
# R (bohr)   V_int (cm-1)
5.5	6553.2839
5.75	3927.6184
6	1940.1263
6.25	462.5672
6.5	-649.44773
6.75	-1524.1591
7	-2209.0676
7.25	-2730.7342
7.5	-3112.7015
7.75	-3376.383
8	-3537.6952
8.25	-3611.0353
8.5	-3610.2214
8.75	-3548.5278
9	-3437.6347
9.25	-3288.4458
9.5	-3110.3555
9.75	-2912.0153
10	-2700.6168
10.25	-2482.6149
10.5	-2262.9807
10.75	-2046.1875
11	-1836.2032
11.25	-1636.0386
11.5	-1445.3842
11.75	-1265.1368
12	-1104.3408
12.25	-971.09508
12.5	-861.56753
13	-686.40806
13.5	-535.29011
14	-408.42322
14.5	-313.4007
15	-243.56897
15.5	-189.9491
16	-148.50776
16.5	-116.63329
17	-92.455239
17.5	-74.288461
18	-60.447804
19	-40.713689
20	-28.318859
22.5	-13.199272
25	-7.2031695
30	-2.6337
32.5	-1.6945912
35	-1.1017645
37.5	-0.6860627
40	-0.39724975
45	-0.105348

# Cs2
# R (bohr)   V_int (cm-1)
6	3627.578
6.25	1934.4426
6.5	659.45969
6.75	-365.67726
7	-1206.1482
7.25	-1895.4037
7.5	-2443.1636
7.75	-2857.968
8	-3163.0397
8.25	-3370.0347
8.5	-3490.6982
8.75	-3536.783
9	-3519.7217
9.25	-3450.3689
9.5	-3338.7723
9.75	-3194.0394
10	-3024.3215
10.25	-2836.8901
10.5	-2637.9003
10.75	-2432.9645
11	-2226.5376
11.25	-2022.5416
11.5	-1823.9414
11.75	-1633.258
12	-1452.2009
13	-827.46814
14	-465.2677
15	-275.742462
16	-170.863312
17	-109.974625
18	-73.1327286
19	-50.0265999
20	-35.0741615
22	-18.3502426
24	-10.2792759
26	-6.08331728
28	-3.76622653
30	-2.42127872
32	-1.60723186
34	-1.09663236
36	-0.766363442
38	-0.546933174
40	-0.397663772
45	-0.192065045
50	-0.100563049

# CsFr
# R (bohr)   V_int (cm-1)
6	3952.0104
6.25	2289.7795
6.5	911.97415
6.75	-211.43834
7	-1110.4906
7.25	-1815.9598
7.5	-2361.6014
7.75	-2778.1926
8	-3081.6195
8.25	-3284.2562
8.5	-3399.3203
8.75	-3439.8868
9	-3417.6166
9.25	-3343.559
9.5	-3227.7288
9.75	-3079.5455
10	-2907.0806
10.25	-2717.7407
10.5	-2517.6216
10.75	-2312.285
11	-2106.4684
11.25	-1904.1644
11.5	-1707.2085
11.75	-1517.7895
12	-1341.6655
12.25	-1184.0945
12.5	-1044.7651
12.75	-921.9731
13	-814.01469
13.5	-635.78261
14	-496.43709
14.5	-384.2978
15	-295.49017
15.5	-227.67905
16	-176.88149
16.5	-139.00591
17	-111.17421
18	-75.343573
19	-51.664686
20	-33.904499
25      -5.36505032
27      -3.38089204
30      -1.7967447
32      -1.21987128
35      -0.71253401
38      -0.435023099
40      -0.319781929
42      -0.238626212
45      -0.157738909
48      -0.107094318
50      -0.0838

# Fr2
# R (bohr)   V_int (cm-1)
6	5320.2121
6.25	3051.4002
6.5	1328.2315
6.75	44.627081
7	-918.28761
7.25	-1666.5915
7.5	-2242.3844
7.75	-2671.727
8	-2978.9132
8.25	-3181.6781
8.5	-3295.2108
8.75	-3333.1568
9	-3308.0122
9.25	-3231.2354
9.5	-3113.2427
9.75	-2963.3788
10	-2789.9474
10.25	-2600.3712
10.5	-2400.7004
10.75	-2196.5087
11	-1992.7459
11.25	-1793.4112
11.5	-1599.3265
11.75	-1412.344
12	-1241.6144
12.25	-1095.409
12.5	-971.18427
13	-767.68624
13.5	-596.96858
14	-456.19415
14.5	-348.14003
15	-266.72577
16	-156.86537
17	-93.54731
18	-58.549345
19	-37.814
20	-25.327415
22.5	-10.643804
25	-5.0128085
27.5	-2.4872378
30	-1.3585498
32.5	-0.75942234
35	-0.41919675
37.5	-0.22641219
40	-0.109737
50	-0.02109455


==> anc/PECs_AM-AM_a.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Interaction energies for alkali-metal diatomic molecules in the a^3\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb + CCSDT/aug-cc-pwCVTZ

# Li2
# R (bohr)   V_int (cm-1)
3	7517.7819
3.25	2906.4826
3.5	-728.95888
3.75	-3503.5888
4	-5532.2203
4.25	-6935.6118
4.5	-7831.2789
4.75	-8324.1473
5	-8503.5716
5.25	-8443.5379
5.5	-8204.3482
5.75	-7834.753
6	-7373.9908
6.25	-6853.59
6.5	-6298.8488
6.75	-5730.0417
7	-5163.322
7.25	-4611.4404
7.5	-4084.2347
7.75	-3589.0427
8	-3130.9698
8.25	-2713.1658
8.5	-2337.0464
8.75	-2002.5296
9	-1708.3313
9.25	-1452.1922
9.5	-1231.2171
9.75	-1042.0816
10	-881.34627
10.25	-741.03394
10.5	-617.1725
10.75	-511.13419
11	-424.29126
11.5	-302.7482
12	-217.69286
12.5	-157.69516
13	-116.23396
13.5	-86.611851
14	-65.350876
15	-38.811959
16	-24.267351
17	-15.803482
18	-10.760859
19	-7.3490014
20	-5.074262
22	-2.76295853
24	-1.62859964
26	-1.00315917
28	-0.641186833
30	-0.422970772
32	-0.286745161
34	-0.199091434
36	-0.141175956
38	-0.102002025
40	-7.49E-02
45	-3.69E-02
50	-1.96E-02

# LiNa
# R (bohr)   V_int (cm-1)
3.25	7719.169
3.5	3760.0979
3.75	598.12533
4	-1891.1031
4.25	-3788.9419
4.5	-5173.3094
4.75	-6122.6242
5	-6712.561
5.25	-7012.3937
5.5	-7083.0647
5.75	-6976.6936
6	-6737.068
6.25	-6400.4932
6.5	-5996.7845
6.75	-5550.3058
7	-5080.8641
7.25	-4604.4673
7.5	-4133.8789
7.75	-3679.1088
8	-3247.7389
8.25	-2845.2529
8.5	-2475.2596
8.75	-2139.7425
9	-1839.2998
9.25	-1573.3414
9.5	-1340.407
9.75	-1138.3151
10	-964.50236
10.5	-690.30902
11	-495.25895
11.5	-359.07125
12	-265.24464
12.5	-185.64601
13	-119.36367
14	-64.6052094
15	-40.3420525
16	-26.1534443
17	-17.5029697
18	-12.0378799
19	-8.4776001
20	-6.09541225
22	-3.32244086
24	-1.92047358
26	-1.16462553
28	-0.735059559
30	-0.479917973
32	-0.322586566
34	-0.222385004
36	-0.156747669
38	-0.112674683
40	-8.24E-02
45	-4.03E-02
50	-2.13E-02

# LiK	
# R (bohr)   V_int (cm-1)
3.75	7726.9079
4	4531.62
4.25	1845.9577
4.5	-370.78408
4.75	-2159.6095
5	-3561.5026
5.25	-4614.2011
5.5	-5360.0966
5.75	-5843.7907
6	-6108.989
6.25	-6196.2208
6.5	-6141.6599
6.75	-5976.7702
7	-5728.4349
7.25	-5419.3509
7.5	-5068.5118
7.75	-4691.7227
8	-4302.0324
8.25	-3910.1674
8.5	-3524.7917
8.75	-3152.8677
9	-2799.608
9.25	-2469.0718
9.5	-2163.8752
9.75	-1885.5543
10	-1634.6526
10.25	-1410.8853
10.5	-1213.1557
10.75	-1040.0647
11	-889.69609
11.5	-648.82489
12	-473.60769
12.5	-336.14776
13	-230.31048
13.5	-164.13807
14	-123.67636
14.5	-92.920464
15	-69.65917
16      -44.6545677
17      -29.6176033
18      -20.215683
19      -14.1450939
20      -10.1143675
22      -5.46456289
24      -3.13772655
26      -1.89308333
28      -1.1900475
30      -0.774499357
32      -0.519251704
34      -0.357204556
36      -0.25133276
38      -0.180398941
40      -0.13180238
45      -6.43E-02
50      -3.39E-02

# LiRb	
# R (bohr)   V_int (cm-1)
4	7137.5408
4.25	4198.809
4.5	1717.4377
4.75	-341.54103
5	-2012.7954
5.25	-3330.8214
5.5	-4330.4391
5.75	-5048.5114
6	-5523.8677
6.25	-5795.0002
6.5	-5898.129
6.75	-5866.0369
7	-5727.579
7.25	-5507.6719
7.5	-5227.5352
7.75	-4905.0814
8	-4555.2964
8.25	-4190.6761
8.5	-3821.5147
8.75	-3456.2723
9	-3101.7259
9.25	-2763.2422
9.5	-2444.8312
9.75	-2149.3502
10	-1878.5563
10.25	-1633.3026
10.5	-1413.4607
10.75	-1218.4892
11	-1047.0593
11.5	-768.36134
12	-562.32793
12.5	-400.2454
13	-277.05866
13.5	-200.88762
14	-154.19875
15	-87.961191
16	-52.447941
18	-22.6585064
19	-15.8112755
20	-11.2792568
22	-6.07081127
24	-3.47573948
26	-2.09230208
28	-1.31294727
30	-0.853268147
32	-0.571399331
34	-0.392703652
36	-0.276091188
38	-0.198037595
40	-0.144607529
45	-0.070420675
50	-0.0370862931

# LiCs	
# R (bohr)   V_int (cm-1)
4.5	5617.5191
4.75	2817.3125
5	413.92602
5.25	-1502.1982
5.5	-2869.9357
5.75	-3930.0882
6	-4716.1957
6.25	-5263.3597
6.5	-5606.7617
6.75	-5779.985
7	-5813.8973
7.25	-5736.0321
7.5	-5570.4426
7.75	-5337.8204
8	-5055.7612
8.25	-4739.1594
8.5	-4400.5437
8.75	-4050.4243
9	-3697.5235
9.25	-3349.0743
9.5	-3010.9176
9.75	-2687.7428
10	-2383.099
10.25	-2099.6437
10.5	-1838.9213
10.75	-1601.956
11	-1388.6924
11.5	-1031.0671
12	-756.65219
12.5	-544.03451
13	-386.34623
13.5	-281.66018
14	-212.22574
14.5	-159.78621
15	-119.88383
15.5	-91.106689
16	-70.427333
17	-41.9601631
18	-28.400383
19	-19.7284946
20	-14.0186224
22	-7.49726582
24	-4.27151299
26	-2.56157255
28	-1.60259044
30	-1.03899062
32	-0.694403887
34	-0.476468503
36	-0.334530771
38	-0.239683598
40	-0.174849018
45	-8.50E-02
50	-4.47E-02

# LiFr	
# R (bohr)   V_int (cm-1)
4.25	8893.531
4.5	5646.4539
4.75	2955.6846
5	761.24288
5.25	-998.13596
5.5	-2388.8555
5.75	-3472.1806
6	-4283.6821
6.25	-4853.6705
6.5	-5217.1086
6.75	-5408.9225
7	-5459.2383
7.25	-5395.9629
7.5	-5242.9282
7.75	-5021.9084
8	-4750.5215
8.25	-4444.5494
8.5	-4116.5856
8.75	-3777.806
9	-3436.9054
9.25	-3101.477
9.5	-2777.1895
9.75	-2468.8385
10	-2179.6522
10.25	-1912.1512
10.5	-1667.5939
10.75	-1446.6679
11	-1249.0418
11.25	-1074.0264
11.5	-920.52175
11.75	-787.08638
12	-671.32354
12.5	-484.35239
13	-348.91916
13.5	-255.5078
14	-190.97837
14.5	-143.20314
15	-107.72711
15.75	-71.918971
16	-63.274643
16.5	-49.202312
17	-38.651996
17.5	-30.832918
18	-24.954307
19	-16.663222
20	-11.491711   
22      -5.19167805    
23      -3.97627878    
26	-1.90547717
28	-1.22150612
30	-0.807451189
32	-0.54820621
34	-0.381039798
36	-0.270413786
38	-0.195497975
40	-0.143708974
45	-0.0709
50	-0.0377

# Na2
# R (bohr)   V_int (cm-1)
3.5	8008.3808426
3.75	4126.8538559
4	1205.0871052
4.25	-1030.6420494
4.5	-2737.2873578
4.75	-4005.791641
5	-4915.405192
5.25	-5510.680215
5.5	-5852.599988
5.75	-5991.307196
6	-5963.95139
6.25	-5810.639121
6.5	-5562.517688
6.75	-5246.310196
7	-4884.210821
7.25	-4494.791354
7.5	-4092.803677
7.75	-3690.409853
8	-3297.34939
8.25	-2922.083181
8.5	-2568.799609
8.75	-2240.596292
9	-1940.569605
9.25	-1671.02667878
9.5	-1431.119031
9.75	-1219.261482
10	-1034.077278
10.25	-874.044513
10.5	-736.85051
10.75	-619.98283
11	-520.92066
11.25	-437.2785
11.5	-367.22059
11.75	-309.03913
12	-260.98837
13	-131.75503
14	-71.3433228
15	-44.321434
16	-28.6094837
17	-19.077116
18	-13.0801783
19	-9.18754101
20	-6.59108734
22	-3.57975054
24	-2.06360817
26	-1.24881625
28	-0.786906242
30	-0.513096631
32	-0.344522744
34	-0.237300619
36	-0.167139903
38	-0.120071903
40	-0.087790817
45	-0.0428590775
50	-0.0226110741

# NaK
# R (bohr)   V_int (cm-1)
4	8817.6815329
4.5	2326.3515277
4.75	231.25725
5	-1422.5363
5.25	-2695.8116
5.5	-3652.9399
5.75	-4353.0431
6	-4828.9915
6.25	-5109.4695
6.5	-5232.6664
6.75	-5235.0584
7	-5136.7639
7.25	-4954.3827
7.5	-4706.7999
7.75	-4413.2813
8	-4092.3328
8.25	-3760.8772
8.5	-3430.2657
8.75	-3108.3331
9	-2794.4196
9.25	-2486.7865
9.5	-2187.8734
9.75	-1901.1649
10	-1630.1454
10.25	-1378.299
10.5	-1149.1105
10.75	-946.06358
11	-772.64383
12	-384.318665
13	-212.093536
14	-124.020355
15	-76.0846252
16	-48.5930595
17	-32.1117287
18	-21.8494606
19	-15.2472734
20	-10.8773441
22	-5.85495806
24	-3.3524127
26	-2.01820207
28	-1.26652658
30	-0.823144436
32	-0.551252663
34	-0.37887314
36	-0.266377211
38	-0.191075906
40	-0.139527977
45	-0.0679508522
50	-0.0357870832

# NaRb
# R (bohr)   V_int (cm-1)
4.25	6628.1042
4.5	4095.4023
4.75	1935.0543
5	123.82833
5.25	-1353.7389
5.5	-2531.9766
5.75	-3442.6288
6	-4111.1624
6.25	-4564.5791
6.5	-4839.3088
6.75	-4972.2554
7	-4984.858
7.25	-4900.8825
7.5	-4736.9055
7.75	-4514.6679
8	-4251.2618
8.25	-3958.2295
8.5	-3651.9045
8.75	-3337.2501
9	-3024.2478
9.25	-2715.5252
9.5	-2424.505
9.75	-2148.5808
10	-1892.8075
10.25	-1655.2956
10.5	-1438.7164
10.75	-1240.6108
11	-1063.9969
11.5	-768.18977
12	-554.65215
13	-243.007477
14	-141.297485
15	-86.2618713
16	-54.8619881
17	-36.1237411
18	-24.5031052
19	-17.0533848
20	-12.1377182
22	-6.50891733
24	-3.71618533
26	-2.23222089
28	-1.39837253
30	-0.907553673
32	-0.607084811
34	-0.4168531
36	-0.292850196
38	-0.209926769
40	-0.153207511
45	-0.0745325014
50	-0.039223481

# NaCs
# R (bohr)   V_int (cm-1)
4.5	7434.0008
4.75	4851.9083
5	2644.3888
5.25	784.04965
5.5	-756.50199
5.75	-2004.659
6	-2987.8141
6.25	-3733.3601
6.5	-4268.69
6.75	-4621.5663
7	-4821.2314
7.25	-4895.448
7.5	-4864.5809
7.75	-4747.6965
8	-4566.0648
8.25	-4339.6491
8.5	-4080.9845
8.75	-3800.1981
9	-3505.2136
9.25	-3203.5556
9.5	-2903.3549
9.75	-2611.9448
10	-2332.8619
10.25	-2068.6349
10.5	-1821.5566
10.75	-1593.5568
11	-1385.347
11.25	-1197.1901
11.5	-1028.7704
12	-747.78695
12.5	-531.6242
13	-369.93063
14	-181.429092
15	-109.879196
16	-69.3986893
17	-45.4215012
18	-30.6500854
19	-21.235672
20	-15.0555344
22	-8.02238083
24	-4.55794859
26	-2.72743821
28	-1.70345807
30	-1.10288441
32	-0.736295521
34	-0.504756451
36	-0.354126334
38	-0.253563941
40	-0.184876338
45	-0.0897720978
50	-0.047181543

# NaFr
# R (bohr)   V_int (cm-1)
4.75	7113.9736
5	3973.993
5.25	1610.2811
5.5	-198.919
5.75	-1572.8575
6	-2614.8904
6.25	-3405.1957
6.5	-3958.3958
6.75	-4314.9622
7	-4520.3287
7.25	-4597.0154
7.5	-4569.1801
7.75	-4458.133
8	-4282.4984
8.25	-4058.4614
8.5	-3799.9973
8.75	-3519.093
9	-3225.9271
9.25	-2929.1848
9.5	-2636.1285
9.75	-2352.8148
10	-2084.2307
10.25	-1833.8549
10.5	-1606.3995
10.75	-1404.954
11	-1224.4257
11.25	-1058.8967
11.5	-907.3297
12	-646.81426
12.5	-444.3439
13	-301.38307
13.5	-214.64783
14	-161.86062
14.5	-120.7941
15	-88.415503
15.5	-65.621755
16	-49.833993
16.5	-38.074563
17	-29.246402
18	-18.3389359
19	-13.2582903
20	-9.74606133
22	-5.50139761
24	-3.26393652
26	-2.01915193
28	-1.29437745
30	-0.855621397
32	-0.580910563
34	-0.40377149
36	-0.286545873
38	-0.207160786
40	-0.152282208
45	-0.0751
50	-0.0399

# K2
# R (bohr)   V_int (cm-1)
5	2865.0663
5.25	1046.7069
5.5	-413.80706
5.75	-1567.1513
6	-2469.4811
6.25	-3171.472
6.5	-3696.4026
6.75	-4061.6346
7	-4288.2592
7.25	-4397.6951
7.5	-4408.9408
7.75	-4339.921
8	-4206.6847
8.25	-4024.2058
8.5	-3805.0313
8.75	-3560.5756
9	-3300.1468
9.25	-3032.0731
9.5	-2762.8691
9.75	-2498.2265
10	-2242.3589
10.25	-1998.7957
10.5	-1769.8076
10.75	-1557.1513
11	-1361.7869
12	-691.55542
13	-375.961731
14	-216.98616
15	-131.624466
16	-83.2542191
17	-54.5617905
18	-36.8614464
19	-25.5662022
20	-18.1429081
21	-13.1367693
22	-9.68297195
23	-7.25147867
24	-5.50847769
25	-4.23855972
26	-3.29964137
27	-2.59613752
28	-2.06257558
29	-1.65337443
30	-1.33631873
31	-1.08832777
32	-0.892653286
33	-0.736999512
34	-0.612241328
35	-0.511537552
36	-0.429711193
37	-0.362810135
38	-0.307792157
39	-0.262297362
40	-0.224481925
41	-0.192895249
42	-0.166388616
43	-0.144046932
44	-0.125136897
45	-0.109067664
46	-0.095360674
47	-0.0836263672
48	-0.0735461712
49	-0.0648583472
50	-0.0573469438

# KRb
# R (bohr)   V_int (cm-1)
5	5073.5383
5.25	2787.825
5.5	1002.6717
5.75	-372.7766
6	-1441.4363
6.25	-2294.1624
6.5	-2961.5021
6.75	-3459.9663
7	-3810.2294
7.25	-4033.2357
7.5	-4146.8486
7.75	-4167.9575
8	-4112.6374
8.25	-3996.2258
8.5	-3831.9227
8.75	-3631.9021
9	-3406.373
9.25	-3164.6019
9.5	-2914.0519
9.75	-2661.3558
10	-2411.6284
10.25	-2169.2966
10.5	-1937.5539
10.75	-1718.9977
11	-1515.076
12	-796.222839
13	-430.327942
14	-247.069153
15	-149.185974
16	-93.9845581
17	-61.3797874
18	-41.3423805
19	-28.5988674
20	-20.2487354
22	-10.7666283
24	-6.10740328
26	-3.65022373
28	-2.27768159
30	-1.47358537
32	-0.983208358
34	-0.673707962
36	-0.472477823
38	-0.338199407
40	-0.246519446
45	-0.119644687
50	-0.0628599301

# KCs
# R (bohr)   V_int (debye)
5	8717.8938
5.25	5752.8419
5.5	3421.1521
5.75	1608.5192
6	198.45631
6.25	-922.89352
6.5	-1819.5159
6.75	-2528.6984
7	-3074.9572
7.25	-3477.4495
7.5	-3753.3554
7.75	-3919.1316
8	-3990.6375
8.25	-3983.0112
8.5	-3910.3706
8.75	-3785.6747
9	-3620.5237
9.25	-3425.2108
9.5	-3208.7143
9.75	-2978.8105
10	-2742.103
10.25	-2504.2249
10.5	-2269.6131
10.75	-2042.1562
11	-1824.6193
11.25	-1619.2604
11.5	-1427.4461
11.75	-1250.1694
12	-1087.8243
12.25	-942.20173
12.5	-814.55815
12.75	-703.96716
13	-609.49963
13.5	-462.92333
14	-355.92041
14.5	-270.82599
15	-204.1315
16	-119.213799
17	-77.4114304
18	-51.8799438
19	-35.731678
20	-25.2024593
22	-13.3167572
24	-7.51736641
26	-4.47584867
28	-2.78442693
30	-1.79705524
32	-1.1966598
34	-0.818629026
36	-0.573331118
38	-0.409920216
42	-0.22096622
44	-0.165994957
46	-0.126372024
48	-0.097379595
50	-0.075873442

# KFr
# R (bohr)   V_int (cm-1)
5.5	4130.0961
5.75	2045.0856
6	513.08598
6.25	-684.89712
6.5	-1628.3214
6.75	-2359.6912
7	-2913.2338
7.25	-3318.6203
7.5	-3595.5747
7.75	-3761.1968
8	-3832.0384
8.25	-3824.0488
8.5	-3751.318
8.75	-3627.0442
9	-3462.7176
9.25	-3268.9548
9.5	-3054.5857
9.75	-2827.6116
10	-2594.5068
10.25	-2361.0047
10.5	-2131.4003
10.75	-1909.4428
11	-1698.1367
11.25	-1499.7276
11.5	-1314.1701
11.75	-1141.984
12	-988.23758
12.5	-747.30012
13	-573.06678
13.5	-438.26709
14	-334.0629
14.5	-255.66809
15	-196.07238
15.5	-148.94176
16	-112.8716
16.5	-87.289657
17	-70.023821
17.5	-58.502034
18	-50.152232
18.5	-42.857061
19	-36.317993
19.5	-30.691208
20	-26.132888
22	-16.447808
24	-9.6498458
26	-5.2208919
28	-2.642837
30	-1.3975719
32	-0.9198091
34	-0.63932854
36	-0.4537144
38	-0.32801673
40	-0.24112243
45	-0.11893851
50	-0.063208796

# Rb2
# R (bohr)   V_int (cm-1)
5.25	5600.3501
5.5	3369.7977
5.75	1506.8707
6	-16.7714
6.25	-1227.1679
6.5	-2141.1529
6.75	-2785.5326
7	-3236.208
7.25	-3566.3179
7.5	-3788.8586
7.75	-3905.4865
8	-3932.6408
8.25	-3889.046
8.5	-3787.7859
8.75	-3640.3832
9	-3457.7563
9.25	-3250.1694
9.5	-3025.8731
9.75	-2792.2611
10	-2555.3102
10.25	-2320.3001
10.5	-2091.1385
10.75	-1871.1774
11	-1662.9176
11.25	-1468.2513
11.5	-1287.4854
11.75	-1121.0623
12	-971.55291
12.25	-841.18908
13	-548.9816
13.5	-416.16087
13.75	-363.23313
14	-317.25989
14.5	-241.5145
15	-183.91786
15.5	-140.89566
16	-108.84643
17	-69.0721283
18	-46.3857155
19	-32.0048523
20	-22.6093121
22	-11.977562
24	-6.77502966
26	-4.04026556
28	-2.51663041
30	-1.62587941
32	-1.08357668
34	-0.741779983
36	-0.519808114
38	-0.371832371
40	-0.270883113
45	-0.13132751
50	-0.0689454451

# RbCs
# R (bohr)   V_int (cm-1)
5.5	4922.7511
5.75	3035.8281
6	1468.2377
6.25	183.1852
6.5	-856.12353
6.75	-1687.1348
7	-2346.5402
7.25	-2857.6389
7.5	-3237.8011
7.75	-3502.19
8	-3665.1955
8.25	-3740.7693
8.5	-3742.3067
8.75	-3682.4547
9	-3572.9315
9.25	-3424.3967
9.5	-3246.387
9.75	-3047.3053
10	-2834.4662
10.25	-2614.2107
10.5	-2391.6866
10.75	-2171.4869
11	-1957.0607
11.25	-1751.3401
11.5	-1556.3505
11.75	-1373.7003
12	-1204.23807
13	-638.308655
14	-361.68634
15	-215.851212
16	-134.585068
17	-87.1025925
18	-58.2049637
19	-39.9858818
20	-28.1402092
22	-14.814559
24	-8.33913994
26	-4.95408344
28	-3.07649159
30	-1.9827317
32	-1.31877494
34	-0.901308298
36	-0.630735815
38	-0.450663149
40	-0.327991575
45	-0.158715799
50	-0.0832133964

# RbFr
# R (bohr)   V_int (cm-1)
5.5	6553.2839
5.75	3927.6184
6	1940.1263
6.25	462.5672
6.5	-649.44773
6.75	-1524.1591
7	-2209.0676
7.25	-2730.7342
7.5	-3112.7015
7.75	-3376.383
8	-3537.6952
8.25	-3611.0353
8.5	-3610.2214
8.75	-3548.5278
9	-3437.6347
9.25	-3288.4458
9.5	-3110.3555
9.75	-2912.0153
10	-2700.6168
10.25	-2482.6149
10.5	-2262.9807
10.75	-2046.1875
11	-1836.2032
11.25	-1636.0386
11.5	-1445.3842
11.75	-1265.1368
12	-1104.3408
12.25	-971.09508
12.5	-861.56753
13	-686.40806
13.5	-535.29011
14	-408.42322
14.5	-313.4007
15	-243.56897
15.5	-189.9491
16	-148.50776
16.5	-116.63329
17	-92.455239
17.5	-74.288461
18	-60.447804
19	-40.713689
20	-28.318859
22.5	-13.199272
25	-7.2031695
30	-2.6337
32.5	-1.6945912
35	-1.1017645
37.5	-0.6860627
40	-0.39724975

# Cs2
# R (bohr)   V_int (cm-1)
6	3627.578
6.25	1934.4426
6.5	659.45969
6.75	-365.67726
7	-1206.1482
7.25	-1895.4037
7.5	-2443.1636
7.75	-2857.968
8	-3163.0397
8.25	-3370.0347
8.5	-3490.6982
8.75	-3536.783
9	-3519.7217
9.25	-3450.3689
9.5	-3338.7723
9.75	-3194.0394
10	-3024.3215
10.25	-2836.8901
10.5	-2637.9003
10.75	-2432.9645
11	-2226.5376
11.25	-2022.5416
11.5	-1823.9414
11.75	-1633.258
12	-1452.2009
13	-827.46814
14	-465.2677
15	-275.742462
16	-170.863312
17	-109.974625
18	-73.1327286
19	-50.0265999
20	-35.0741615
22	-18.3502426
24	-10.2792759
26	-6.08331728
28	-3.76622653
30	-2.42127872
32	-1.60723186
34	-1.09663236
36	-0.766363442
38	-0.546933174
40	-0.397663772
45	-0.192065045
50	-0.100563049

# CsFr
# R (bohr)   V_int (cm-1)
6	3952.0104
6.25	2289.7795
6.5	911.97415
6.75	-211.43834
7	-1110.4906
7.25	-1815.9598
7.5	-2361.6014
7.75	-2778.1926
8	-3081.6195
8.25	-3284.2562
8.5	-3399.3203
8.75	-3439.8868
9	-3417.6166
9.25	-3343.559
9.5	-3227.7288
9.75	-3079.5455
10	-2907.0806
10.25	-2717.7407
10.5	-2517.6216
10.75	-2312.285
11	-2106.4684
11.25	-1904.1644
11.5	-1707.2085
11.75	-1517.7895
12	-1341.6655
12.25	-1184.0945
12.5	-1044.7651
12.75	-921.9731
13	-814.01469
13.5	-635.78261
14	-496.43709
14.5	-384.2978
15	-295.49017
15.5	-227.67905
16	-176.88149
16.5	-139.00591
17	-111.17421
18	-75.343573
19	-51.664686
20	-33.904499
25      -5.36505032
27      -3.38089204
30      -1.7967447
32      -1.21987128
35      -0.71253401
38      -0.435023099
40      -0.319781929
42      -0.238626212
45      -0.157738909
48      -0.107094318
50      -0.0838

# Fr2
# R (bohr)   V_int (cm-1)
6	5320.2121
6.25	3051.4002
6.5	1328.2315
6.75	44.627081
7	-918.28761
7.25	-1666.5915
7.5	-2242.3844
7.75	-2671.727
8	-2978.9132
8.25	-3181.6781
8.5	-3295.2108
8.75	-3333.1568
9	-3308.0122
9.25	-3231.2354
9.5	-3113.2427
9.75	-2963.3788
10	-2789.9474
10.25	-2600.3712
10.5	-2400.7004
10.75	-2196.5087
11	-1992.7459
11.25	-1793.4112
11.5	-1599.3265
11.75	-1412.344
12	-1241.6144
12.25	-1095.409
12.5	-971.18427
13	-767.68624
13.5	-596.96858
14	-456.19415
14.5	-348.14003
15	-266.72577
16	-156.86537
17	-93.54731
18	-58.549345
19	-37.814
20	-25.327415
22.5	-10.643804
25	-5.0128085
27.5	-2.4872378
30	-1.3585498
32.5	-0.75942234
35	-0.41919675
37.5	-0.22641219
40	-0.109737
50	-0.02109455


==> anc/PEDMs_AEM-AEM.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Permanent electric dipole moments for alkaline-earth-metal diatomic molecules in the X^1\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb

# BeMg		
# R (bohr)   PEDM (debye)		
	3.5	0.550576595296
	4	0.580399432372
	4.5	0.5627398458
	5	0.48345542228
	5.5	0.367069631232
	6	0.251304045456
	6.5	0.160531974864
	7	0.099647033708
	7.5	0.062555805568
	8	0.04098930188
	8.5	0.028448429056
	9	0.020833926552
	9.5	0.015857799536
	10	0.01232265998
	10.5	0.009643498232
	11	0.007543526788
	11.5	0.00587932032
	12	0.00456450344
	13	0.002731332584
	14	0.00162484328
	15	0.000968857912
	16	0.000589228044
	18	0.000239685984
	20	0.000109220776
	22	6.1929044E-05
	25	3.6440808E-05
	30	8.995848E-06
	
# BeCa		
# R (bohr)   PEDM (debye)		
	4.5	0.46668642466
	5	0.615411399848
	5.5	0.613047397724
	6	0.524516411412
	6.5	0.406862739448
	7	0.298788679948
	7.5	0.216362367572
	8	0.159498240116
	8.5	0.121616292184
	9	0.095916170928
	9.5	0.077321651464
	10	0.062875285232
	10.5	0.05119171164
	11	0.041609278444
	11.5	0.033715650532
	12	0.027185579716
	13	0.017361884992
	14	0.010948226548
	15	0.00696047386
	16	0.00452130304
	18	0.002003253372
	20	0.000913129396
	22	0.000496372596
	25	0.000280599304
	30	0.000119487224
	35	1.181658E-05
	
# BeSr		
# R (bohr)   PEDM (debye)		
	4.5	0.1655229679
	5	0.568896563512
	5.5	0.694127102808
	6	0.664569897368
	6.5	0.559288565844
	7	0.43618287634
	7.5	0.328181952576
	8	0.245976750012
	8.5	0.187501984584
	9	0.1464887446
	9.5	0.116995933168
	10	0.094788462604
	10.5	0.077270954524
	11	0.062994137156
	11.5	0.051170035204
	12	0.0413440534
	13	0.026547840164
	14	0.016774029196
	15	0.010534773308
	16	0.00665552986
	18	0.002809601544
	20	0.001273827324
	22	0.000627091924
	25	0.000278998348
	30	0.000103985904
	35	3.5653036E-05

# BeBa		
# R (bohr)   PEDM (debye)		
	5.5	1.067363235372
	6	0.994738610928
	6.5	0.850769644012
	7	0.679370176524
	7.5	0.522342465636
	8	0.39819612932
	8.5	0.307363171576
	9	0.24249947358
	9.5	0.195425497008
	10	0.15988010624
	10.5	0.131816796044
	11	0.108853038948
	11.5	0.0896541713
	12	0.073482381092
	13	0.048551887668
	14	0.031537842132
	15	0.020354300464
	16	0.013185956444
	18	0.005729465756
	20	0.002741649856
	22	0.001612950464
	25	0.000893130152
	30	0.00034382436
	35	9.02126E-05

# BeRa
# R (bohr)   PEDM (debye)		
	4.5	-0.890626129756
	5	0.115283621784
	5.5	0.57749646714
	6	0.733863694736
	6.5	0.719891897604
	7	0.624088505132
	7.5	0.505753639096
	8	0.397239189636
	8.5	0.310167970252
	9	0.244393404528
	9.5	0.195368192948
	10	0.158195722644
	10.5	0.129115932448
	11	0.105671431136
	11.5	0.086382223828
	12	0.070362371968
	13	0.04601998846
	14	0.029562440312
	15	0.018847089332
	16	0.01210907212
	18	0.005289101208
	20	0.002458941356
	22	0.001279595848
	25	0.000656239488
	30	0.000269290964
	35	8.5181024E-05
	
# MgCa
# R (bohr)   PEDM (debye)
        4.5     -1.23128190011036
        5       -0.85078725155792
        5.5     -0.562507452895
        6       -0.37014130373572
        6.5     -0.23854703056344
        7       -0.14428185584556
        7.5     -0.07561030954294
        8       -0.02618689734912
        8.5     0.00727656128372
        9       0.02761228308846
        9.5     0.03799803516668
        10      0.04139187609572
        10.5    0.04038646304796
        11      0.03700309411244
        11.5    0.03257994772324
        12      0.02787502337248
        13      0.01918499713816
        14      0.0125980369617
        15      0.00817534808678
        16      0.00537101430752
        18      0.00238550487338
        20      0.00106621161208
        22      0.00055837076128
        25      0.00030211192956
        30      0.00012551141748
        35      1.784305692E-05
        
# MgSr
# R (bohr)   PEDM (debye)
        5.5     -0.76435362836286
        6       -0.46513664582702
        6.5     -0.2687416005006
        7       -0.14066068115428
        7.5     -0.05555758573784
        8       0.00129219824894
        8.5     0.03801681866962
        9       0.0596498222153
        9.5     0.07001666370328
        10      0.07233557483146
        10.5    0.06933051937058
        11      0.0631944140996
        11.5    0.05555280725536
        12      0.04752574463022
        13      0.03286378449906
        14      0.02168772733706
        15      0.01398763491736
        16      0.00897246504984
        18      0.00379874106684
        20      0.00171100173736
        22      0.00082700789602
        25      0.00034082272114
        30      0.00011872495566
        35      4.39722058E-05
        
# MgBa
# R (bohr)   PEDM (debye)
       5.5     -1.75831966883726
        6       -1.09177555290198
        6.5     -0.63174263137312
        7       -0.34758183377304
        7.5     -0.16756902768804
        8       -0.04917587155088
        8.5     0.02924309273952
        9       0.07890553072718
        9.5     0.10687246363502
        10      0.1187498647708
        10.5    0.11934239659832
        11      0.1126569183469
        11.5    0.10184097575818
        12      0.08919924618274
        13      0.06409759812324
        14      0.0436075923363
        15      0.02885616274594
        16      0.01891880007958
        18      0.00822475962902
        20      0.00383864647904
        22      0.00212517924806
        25      0.00107683611036
        30      0.00039366562048
        35      0.00010871047642
        40      3.1771825E-05
        45      9.50613004E-06
        
# MgRa
# R (bohr)   PEDM (debye)
        5       -1.10024579435968
        5.5     -0.95176464369514
        6       -0.58958248713144
        6.5     -0.29437907403436
        7       -0.0998484248164
        7.5     0.01852561739084
        8       0.08704138008112
        8.5     0.12409929965478
        9       0.14114419749586
        9.5     0.14510609323844
        10      0.14045304592354
        10.5    0.13033458385468
        11      0.11708626659634
        11.5    0.10248602005806
        12      0.08783481151248
        13      0.06149642610176
        14      0.04118169911898
        15      0.02691719180984
        16      0.01750289505282
        18      0.00761690107312
        20      0.00349279110082
        22      0.00175932032882
        25      0.00082408488812
        30      0.00031286351514
        35      0.00010349989712
        40      2.803545838E-05
        
# CaSr
# R (bohr)   PEDM (debye)
        4	-0.060334212292
        4.5	0.213996408724
        5	0.030353312576
        5.5	0.000897221484
        6       0.085982183688
        6.5     0.15091253405322
        7       0.1824186957613
        7.5     0.18748294674408
        8       0.17577721513314
        8.5     0.15473750593878
        9       0.1307514810336
        9.5     0.10804293766802
        10      0.08818567413032
        10.5    0.07148861422934
        11      0.05766583695754
        11.5    0.04628832100758
        12      0.03703270545334
        13      0.02356447633108
        14      0.01480661089602
        15      0.00914789635876
        16      0.00557356604626
        18      0.00215397723024
        20      0.00094766457864
        22      0.00041501628688
        25      8.263216246E-05
        30      2.94842536E-06
        35      3.022135994E-05
        40      2.633248856E-05
        45      1.964769658E-05
        50      1.237830302E-05
        
# CaBa
# R (bohr)   PEDM (debye)
        6.5     -0.56558133883756
        7       -0.17732729893124
        7.5     0.03806983949118
        8       0.14894839983172
        8.5     0.1986966725818
        9       0.21336519041764
        9.5     0.20894542455062
        10      0.19451697462448
        10.5    0.17506931345468
        11      0.15347031847048
        11.5    0.13189114910508
        12      0.11146443279354
        13      0.07673017741308
        14      0.05096625201582
        15      0.0330829846741
        16      0.02123011138722
        18      0.00888782490804
        20      0.00412072945012
        22      0.00220565092642
        25      0.00102602660782
        30      0.00033561214184
        35      0.00011000676688
        40      5.047907556E-05

# CaRa
# R (bohr)   PEDM (debye)
        4,5	0.978262359548
        5	1.349063463448
        5.5     0.5885958067517
        6       0.3757632137909
        6.5     0.45643736763726
        7       0.54490385386566
        7.5     0.5804387084012
        8       0.56559282752948
        8.5     0.51630913511328
        9       0.44947229732584
        9.5     0.3784142548689
        10      0.31139303882662
        10.5    0.25236965533048
        11      0.20247556261238
        11.5    0.16142405172352
        12      0.12827615085658
        13      0.08065221857838
        14      0.05049397019156
        15      0.03152865616018
        16      0.01973660685508
        18      0.00810128160834
        20      0.0036392719228
        22      0.00178626283642
        25      0.00074119855106
        30      0.0002393053859
        35      0.0001047199352
        40      4.605643752E-05
        
# SrBa
# R (bohr)   PEDM (debye)
        7       -0.69516153247944
        7.5     -0.3970039496764
        8       -0.21336066610976
        8.5     -0.09789608429634
        9       -0.02416938646162
        9.5     0.02244054166734
        10      0.05046113083324
        10.5    0.0652973276527
        11      0.07080590125374
        11.5    0.07003407466338
        12      0.0653855262389
        13      0.05108571407782
        14      0.03656128782272
        15      0.0249384679663
        16      0.0166145039909
        18      0.00729580230094
        20      0.00343534764122
        22      0.00190803788728
        25      0.0009802243449
        30      0.0003440253211
        35      8.31150942E-05
        40      2.422283938E-05
        
# SrRa
# R (bohr)   PEDM (debye)
        6       0.50069648572574
        6.5     0.41066893535652
        7       0.430405288037
        7.5     0.44790945396282
        8       0.43984030002392
        8.5     0.40842991130512
        9       0.36201447758008
        9.5     0.30918499865896
        10      0.25670737363662
        10.5    0.2088105340904
        11      0.16745109067364
        11.5    0.13303831532726
        12      0.10510709395072
        13      0.0651027569964
        14      0.04024140560374
        15      0.02501350030822
        16      0.01574113464784
        18      0.00656782082908
        20      0.0029563047726
        22      0.00149566501624
        25      0.00069654007384
        30      0.00025132784448
        35      7.711657364E-05
        40      2.015604578E-05
        
# BaRa
# R (bohr)   PEDM (debye)
        7.5     1.327406289744
        8       1.043917412636
        8.5     0.827741289612
        9       0.651537988468
        9.5     0.50334272642
        10      0.379201345444
        10.5    0.277860983116
        11      0.198014700276
        11.5    0.137423089836
        12      0.093038719344
        13      0.039743021164
        14      0.015353447572
        15      0.005173324136
        16      0.001315909596
        18      -0.000310178872
        20      -0.000403593384
        22      -0.000402983496
        25      -0.000286317004
        30      -9.8954328E-05
        35      -3.354384E-06
        40      -2.566612E-06


==> anc/PEDMs_AM-AEM.txt <==
# Supplemental Material for:
# Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities
# By Hela Ladjimi and Michal Tomza
#
# Permanent electric dipole moments for alkali-metal--alkaline-earth-metal diatomic molecules in the X^2\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb

# BeLi		
# R (bohr)   PEDM (debye)
	4.5	4.040681995964
	5.5	2.547051087588
	6	1.738896630628
	6.5	1.127768321732
	7	0.725569192524
	7.5	0.479048879832
	8	0.329861279184
	8.5	0.237360252348
	9	0.176208993432
	9.5	0.13411513356
	10	0.103546378048
	10.5	0.080528772924
	11	0.062834244852
	11.5	0.048976191832
	12	0.038235962504
	13	0.023653438776
	14	0.014222308628
	15	0.008752934692
	16	0.005454965332
	18	0.002234273864
	20	0.001154289276
	22	0.000490095832
	25	0.000195189572
	30	5.27299E-05
	35	1.740722E-05
	40	3.252736E-06
	45	1.372248E-06
	50	3.506856E-06

# BeNa
# R (bohr)   PEDM (debye)		
	3.5	 1.943047439484
	4	 2.864992537816
	4.5	 3.022069420924
	5.5	 2.36745281948
	6	 1.765026595864
	6.5	 1.234067353032
	7	 0.838147630672
	7.5	 0.57124193864
	8	 0.398495762212
	8.5	 0.286811064104
	9	 0.212465259488
	9.5	 0.16110623524
	10.5	 0.096580288136
	11	 0.075498137168
	11.5	 0.059139365464
	12	 0.04642226042
	13	 0.028529874516
	14	 0.017560352712
	15	 0.010892142264
	16	 0.006815828756
	18	 0.00281908022
	20	 0.001260130256
	22	 0.000627701812
	25	 0.000244031436
	30	 6.7672156E-05
	35	 1.3442948E-05	

# BeK
# R (bohr)   PEDM (debye)						
	3.5	-0.773507253332
	4	 0.272937052348
	4.5	 1.820099736384
	5	 2.762663115036
	5.5	 2.947783436156
	6	 2.659324912092
	6.5	 2.17192399728
	7	 1.665105341264
	7.5	 1.236080517084
	8	 0.911348675512
	8.5	 0.678391560404
	9	 0.513537156812
	9.5	 0.395535645392
	10	 0.309029665124
	10.5	 0.243863665976
	11	 0.193615120716
	11.5	 0.15419379006
	12	 0.122926687376
	13	 0.078040175764
	14	 0.049476859056
	15	 0.031343643628
	16	 0.019928293696
	18	 0.008269776336
	20	 0.003659251764
	22	 0.001744432152
	25	 0.000644549968
	30	 0.000143755684	

# BeRb
# R (bohr)   PEDM (debye)						
	4	 0.478033924552
	5	 1.913475596732
	5.5	 2.5319735381
	6	 2.553002374692
	6.5	 2.235652287116
	7	 1.800993470064
	7.5	 1.384615791692
	8	 1.045155231156
	8.5	 0.789954916212
	9	 0.604212687216
	9.5	 0.468872771492
	10	 0.368778232464
	10.5	 0.29291179918
	11	 0.234095140704
	11.5	 0.187693362356
	12	 0.150650417016
	13	 0.097003601232
	14	 0.062097093556
	15	 0.039782816356
	16	 0.02553118228
	18	 0.010785462688
	20	 0.004839689988
	22	 0.001248771092
	25	 0.0009421499
	30	 0.000251604212
	35	 9.46597E-05
	40	 3.6872812E-05
	45	 1.8855704E-05
	50	 1.2629764E-05

# BeCs
# R (bohr)   PEDM (debye)						
	6.5	 2.478014764604
	7	 2.143031417288
	7.5	 1.729649305476
	8	 1.349835276712
	8.5	 1.043421878636
	9	 0.810623969708
	9.5	 0.636994700868
	10	 0.506759573116
	10.5	 0.406787316632
	11	 0.328725108664
	11.5	 0.266396892968
	12	 0.216329154088
	13	 0.142172186044
	14	 0.092841877992
	15	 0.060314848348
	16	 0.039231706312
	18	 0.016811410248
	20	 0.007556969736
	22	 0.003634703772
	25	 0.001388562504
	30	 0.000389743844
	35	 0.000127517416
	40	 4.929928E-05
	45	 2.6657188E-05
	50	 1.473896E-05

# BeFr
# R (bohr)   PEDM (debye)						
	3.5	-1.491191559672
	4.5	0.084333482976
	5	0.626000758132
	5.5	1.51173840686
	6	1.953279123868
	6.5	1.95818417352
	7	1.71580146808
	7.5	1.394244957556
	8	1.091062898576
	8.5	0.843954094788
	9	0.65535553158
	9.5	0.514779346196
	10	0.409339240496
	10.5	0.328700204904
	11	0.265619971892
	11.5	0.215324363608
	12	0.17466404548
	13	0.114566291848
	14	0.0746020084
	15	0.048314209232
	16	0.031218184584
	18	0.013311669608
	20	0.005987727912
	22	0.002894604684
	25	0.001137085352
	30	0.000329390344
	35	0.000116946024
	40	4.2082272E-05
	45	1.8372876E-05
	50	1.0368096E-05

# MgLi	
# R (bohr)   PEDM (debye)	
	3.5	0.176812604668
	4	1.293985723356
	4.5	1.526880731536
	5	1.608445450052
	5.5	1.287209969324
	6	0.949517829868
	6.5	0.665843267276
	7	0.466441402156
	7.5	0.341443153952
	8	0.265392941084
	8.5	0.216190455392
	9	0.18032774498
	9.5	0.151172989384
	10	0.126063011004
	10.5	0.104129532624
	11	0.085075386316
	11.5	0.068835161592
	12	0.055228712784
	13	0.034907219212
	14	0.021778693888
	15	0.013566602792
	16	0.008518076988
	18	0.003485611568
	20	0.001557781012
	22	0.000748688344
	25	0.000282657676
	30	0.000077074596
	35	0.000024751288

# MgNa
# R (bohr)   PEDM (debye)		
	6	1.028728888944
	6.5	0.79747442866
	7	0.601022337676
	7.5	0.455344820352
	8	0.353894729008
	8.5	0.28279375726
	9	0.230607216644
	9.5	0.189874728436
	10	0.156554082032
	10.5	0.128514811588
	11	0.10485715442
	11.5	0.084976889404
	12	0.068374569092
	13	0.043606992
	14	0.027698749644
	15	0.01722069592
	16	0.0108623594
	18	0.004514035208
	20	0.002019440816
	22	0.000982834512
	25	0.00037444582
	30	0.000101927532
	35	0.000036949048
	40	0.000014815196
	45	0.000007598188
	50	0.00000457416

# MgK
# R (bohr)   PEDM (debye)		
	4.5	0.156783094976
	5	0.37641613942
	5.5	0.878292288496
	6	1.136544787936
	6.5	1.167821877536
	7	1.068063717152
	7.5	0.921300954956
	8	0.776183263992
	8.5	0.65118135646
	9	0.547972068592
	9.5	0.462479544296
	10	0.38991067378
	10.5	0.328066582096
	11	0.274177971132
	11.5	0.227526570708
	12	0.187465518364
	13	0.124800796964
	14	0.081629112524
	15	0.05277297334
	16	0.034025067044
	18	0.014348834976
	20	0.006368298024
	22	0.00304079992
	25	0.001115637624
	30	0.000260650884
	35	0.000086197504
	40	0.000033467604

# MgRb	
# R (bohr)   PEDM (debye)	
	5	0.009697371672
	6	0.86763187826
	6.5	1.05006399096
	7	1.05684543728
	7.5	0.968481077452
	8	0.84795422312
	8.5	0.729383279604
	9	0.62421808092
	9.5	0.534179019468
	10	0.456086622044
	10.5	0.38774214076
	11	0.327551506268
	11.5	0.274633735352
	12	0.228507600968
	13	0.15487521284
	14	0.102666436724
	15	0.067222770192
	16	0.04379072076
	18	0.018740511404
	20	0.008419351368
	22	0.004063734568
	25	0.001561364104
	30	0.000410683332
	35	0.000152573648
	40	0.000062361048
	45	0.000029401684
	50	0.000016848156
	
# MgCs
# R (bohr)   PEDM (debye)		
	4.5	0.34629364404
	6	0.247239650176
	6.5	0.709558514396
	7	0.954765458692
	7.5	1.015231864208
	8	0.970359837436
	8.5	0.88169386258
	9	0.782991951976
	9.5	0.688214137
	10	0.600848341712
	10.5	0.521362960096
	11	0.44873360902
	11.5	0.38289670766
	12	0.323824709408
	13	0.225945741012
	14	0.153411761172
	15	0.1023836774
	16	0.06758029162
	18	0.02952264512
	20	0.013316726596
	22	0.006423619948
	25	0.00240117988
	30	0.000644270436
	35	0.000216967656
	40	0.0000978362

# MgFr
# R (bohr)   PEDM (debye)		
	5	0.30851832486
	5.5	0.202408841668
	6	0.441969519096
	6.5	0.704817778736
	7	0.842898454896
	7.5	0.858693232672
	8	0.802988883484
	8.5	0.719826766648
	9	0.633736247168
	9.5	0.5540699067
	10	0.482356581988
	10.5	0.41770644644
	11	0.359154301472
	11.5	0.306217496968
	12	0.258828818188
	13	0.180184650008
	14	0.12203833468
	15	0.08110951336
	16	0.053334807248
	18	0.02315706618
	20	0.01041853882
	22	0.005021716144
	25	0.00190996592
	30	0.00052208954
	35	0.000183195108
	40	0.000071331484
	45	0.000030036984
	50	0.00001550132

# CaLi
# R (bohr)   PEDM (debye)					
	4.5	1.079944665748
	7	0.855661886016
	7.5	0.618939424044
	8	0.453107954464
	8.5	0.34301854548
	9.5	0.216703650732
	10.5	0.142883569572
	11	0.116048802516
	11.5	0.093508434752
	12	0.074480386568
	13	0.04670039476
	14	0.028911842288
	15	0.017813456232
	16	0.011043572372
	18	0.004388855696
	20	0.001934183556
	22	0.000886167264
	25	0.000330762592
	30	2.7140016E-05
	35	3.3111836E-05
	40	2.0304188E-05
	45	1.0241036E-05
	50	9.5295E-06

# CaNa
# R (bohr)   PEDM (debye)					
	4.5	0.887331235248
	5	1.187091314308
	5.5	1.33193605498
	6	1.296100103404
	7	1.144636883568
	7.5	0.922691118416
	8	0.729466935908
	8.5	0.57312433254
	9	0.451162818336
	9.5	0.356343429328
	10	0.281997319768
	10.5	0.223163584428
	11	0.176303017832
	11.5	0.139009688056
	12	0.10928443306
	13	0.067197231132
	14	0.041145890624
	15	0.025228245828
	16	0.01567272394
	18	0.00629277356
	20	0.002748714392
	22	0.001309810716
	25	0.000469080108

# CaK
# R (bohr)   PEDM (debye)					
	5	1.239781444528
	5.5	1.623161335956
	6	2.07168445738
	6.5	2.305152328276
	7	2.297295420704
	7.5	2.131730116412
	8	1.883281134568
	8.5	1.607855840828
	9	1.342446127824
	9.5	1.105584662212
	10	0.903067082596
	10.5	0.733523173936
	11	0.593179660824
	11.5	0.477791239952
	12	0.383504359404
	13	0.244746605916
	14	0.154942757936
	15	0.097818259128
	16	0.061932830388
	18	0.025505719456
	20	0.011162754652
	22	0.005244706444
	25	0.001914108076
	30	0.000441889268
	35	0.000157783108
	40	6.785004E-05

# CaRb
# R (bohr)   PEDM (debye)					
	6	1.801495585772
	6.5	2.173013003128
	7	2.336239209056
	7.5	2.290437280968
	8	2.109870332832
	8.5	1.860087703816
	9	1.591796092128
	9.5	1.335961010836
	10	1.107365662232
	10.5	0.910274434036
	11	0.743592272344
	11.5	0.604282316096
	12	0.488855421456
	13	0.316322629592
	14	0.202550869336
	15	0.129102921504
	16	0.082362096252
	18	0.034272376628
	20	0.015063547476
	22	0.007135155948
	25	0.002670318372
	30	0.000678195456
	35	0.00025424706
	40	0.000106882872
	45	5.6135108E-05
	50	2.6479304E-05

# CaCs
# R (bohr)   PEDM (debye)					
	7	2.300196861216
	7.5	2.539340781844
	8	2.536243745168
	8.5	2.369570350616
	9	2.117719083152
	9.5	1.837316595092
	10	1.563023355128
	10.5	1.312095864688
	11	1.091064245412
	11.5	0.900654340256
	12	0.738972218272
	13	0.490057714
	14	0.32009260144
	15	0.20718746662
	16	0.133701527848
	18	0.056436570556
	20	0.024945003676
	22	0.01174517228
	25	0.004321386836
	30	0.001110199456
	35	0.00038041764
	40	0.000165737064
	45	7.9514148E-05
	50	4.2260156E-05

# CaFr
# R (bohr)   PEDM (debye)					
	6	1.56976327824
	6.5	1.7494872341
	7	2.001695184396
	7.5	2.124583702948
	8	2.083877846516
	8.5	1.925370699812
	9	1.705900368404
	9.5	1.469206647404
	10	1.242030203232
	10.5	1.037205493548
	11	0.858756279844
	11.5	0.706333807832
	12	0.577739304212
	13	0.381241573276
	14	0.24814589292
	15	0.159858480628
	16	0.1028302933
	18	0.043190921324
	20	0.019038517928
	22	0.008971300008
	25	0.003326507036
	30	0.000862432456
	35	0.00030900992
	40	0.000126195992
	45	5.7990184E-05
	50	2.9630392E-05

# SrLi
# R (bohr)   PEDM (debye)		
	5.5	0.40799080354
	7	0.30632565044
	7.5	0.182116775192
	8	0.11285443788
	8.5	0.089901709592
	9	0.087689137576
	9.5	0.09012289564
	10	0.089797444156
	10.5	0.0850584111
	11	0.076914424164
	11.5	0.067056016648
	12	0.056717093624
	13	0.03826615196
	14	0.024570379972
	15	0.015376115076
	16	0.00954246012
	18	0.0037133285
	20	0.001527871088
	22	0.000800910004
	25	0.000217298012
	30	0.000025056232
	35	0.000001728016
	40	0.000005031576

# SrNa
# R (bohr)   PEDM (debye)		
	7	0.640863982812
	7.5	0.541731262572
	8	0.45229116196
	8.5	0.379425860464
	9	0.320383467192
	9.5	0.270913952204
	10	0.227672257704
	10.5	0.189344964472
	11	0.155605502896
	11.5	0.126401041428
	12	0.101699764244
	13	0.064330452588
	14	0.0399527464
	15	0.02464570114
	16	0.015190048412
	18	0.005958656584
	20	0.002531695912
	22	0.001178201968
	25	0.000412335112
	30	0.000069578056
	35	0.00002617436
	40	0.000008690904
	45	0.000010647628
	50	0.000001956724

# SrK
# R (bohr)   PEDM (debye)		
	5	0.823077374428
	6.5	1.456283501864
	7	1.61661411204
	7.5	1.623448389908
	8	1.528445322964
	8.5	1.378877075968
	9	1.208839742504
	9.5	1.03947951178
	10	0.881635364156
	10.5	0.737885601152
	11	0.61466443952
	11.5	0.506426675916
	12	0.414119008988
	13	0.27176024804
	14	0.17519782454
	15	0.111861819748
	16	0.07142779548
	18	0.029230889948
	20	0.0127898596
	22	0.00596711878
	25	0.002138267328
	30	0.000469003872
	35	0.000148685612
	40	0.000062818464
	45	0.000023429864
	50	0.0000120707

# SrRb
# R (bohr)   PEDM (debye)		
	5.5	0.989018445964
	6.5	1.355007076128
	7.5	1.727712631544
	8	1.705499112924
	8.5	1.594362373772
	9	1.435790934708
	9.5	1.259993768148
	10	1.085586434692
	10.5	0.92244632462
	11	0.775022875836
	11.5	0.644833769216
	12	0.531987869768
	13	0.354579531584
	14	0.23155592284
	15	0.149427108748
	16	0.096081958816
	18	0.040170247708
	20	0.017601443916
	22	0.007744484884
	25	0.003045043724
	30	0.000935771488
	35	0.000258795808
	40	0.000108001
	45	0.000051942128
	50	0.000026580952

# SrCs	
# R (bohr)   PEDM (debye)	
	6	1.29348464954
	7.5	1.799114532196
	8	1.96538834846
	8.5	1.973695378788
	9	1.871878770168
	9.5	1.70798664278
	10	1.51708382106
	10.5	1.321459653036
	11	1.133871979188
	11.5	0.961057901896
	12	0.806197834608
	13	0.553089918332
	14	0.370058082432
	15	0.243160770056
	16	0.158193460976
	18	0.067476026184
	20	0.02986837538
	22	0.0139988355
	25	0.005092386916
	30	0.001271006592
	35	0.000413173708
	40	0.000187947152
	45	0.000078116488
	50	0.000043174988
	
# SrFr
# R (bohr)   PEDM (debye)		
	7	1.39028632702
	7.5	1.561750163104
	8	1.641287740968
	8.5	1.614745898036
	9	1.511307444752
	9.5	1.365097266496
	10	1.202519905164
	10.5	1.040287791264
	11	0.88755361566
	11.5	0.74872760554
	12	0.625549898428
	13	0.426329424164
	14	0.283526486868
	15	0.185323185116
	16	0.120509243816
	18	0.051021629124
	20	0.022452925072
	22	0.010532308344
	25	0.00384953682
	30	0.001156957536
	35	0.00032349476
	40	0.000128660956
	45	0.000058168068
	50	0.00002973204

# BaLi	
# R (bohr)   PEDM (debye)				
	6	0.612224862108
	6.5	0.630329133268
	7.5	0.309971992908
	8	0.329883057268
	8.5	0.280860615596
	9	0.204319366652
	9.5	0.129353102644
	10	0.070764694752
	10.5	0.031514844272
	11	0.007966229996
	11.5	0.004639824608
	12	0.01038499498
	13	0.011762681148
	14	0.00868569454
	15	0.00545443168
	16	0.003081535356
	18	0.000732094308
	20	2.3836456E-05
	22	0.000365373736
	25	0.000467047148
	30	0.000234883116
	35	6.2106928E-05
	40	2.808026E-05

# BaNa
# R (bohr)   PEDM (debye)
        7.5	0.094691261704
        8	0.146496851028
        8.5	0.163853628208
        9	0.174068718556
        9.5	0.174261189044
        10	0.163883284012
        10.5	0.146740653756
        11	0.1256515399
        11.5	0.104130523692
        12	0.08435487988
        13	0.052935813436
        14	0.031634229848
        15	0.018628571544
        16	0.010836921988
        18	0.003638896752
        20	0.001204071384
        22	0.000190234232
        25	0.00029312742
        30	0.000156207564
        35	6.9273112E-05
        40	5.9387844E-05
        45	2.6530128E-05
        50	1.0977984E-05

# BaK
# R (bohr)   PEDM (debye)					
	6.5	1.092932027412
	7	1.512563636148
	7.5	1.678964131232
	8	1.686451522912
	8.5	1.59875239842
	9	1.456000539244
	9.5	1.28571518466
	10	1.108236734768
	10.5	0.936674046004
	11	0.7793256865
	11.5	0.6401829158
	12	0.520635287476
	13	0.336709432004
	14	0.213610629152
	15	0.134345696636
	16	0.084380850944
	18	0.033917701344
	20	0.014206553188
	22	0.006240831432
	25	0.001937741236
	30	0.000332058604
	35	0.000127085412
	40	2.9935336E-05
	45	2.9274624E-05

# BaRb	
# R (bohr)   PEDM (debye)				
	7	1.441373392044
	7.5	1.778814638824
	8	1.897729355876
	8.5	1.872988385148
	9	1.758040684592
	9.5	1.590143524356
	10	1.399115319828
	10.5	1.200097506264
	11	1.012050739224
	11.5	0.841076262024
	12	0.690960132308
	13	0.454449860536
	14	0.292354183664
	15	0.185914624004
	16	0.117890765924
	18	0.048064993748
	20	0.020504510796
	22	0.00928058946
	25	0.003040469564
	30	0.000625668852
	35	0.000246826756
	40	0.000113007164
	45	5.984526E-05
	50	3.405208E-05

# BaCs
# R (bohr)   PEDM (debye)					
	8	2.202364955844
	8.5	2.344478389344
	9	2.319858278088
	9.5	2.186612031632
	10	1.98850844018
	10.5	1.75834001254
	11	1.520788916072
	11.5	1.292190950032
	12	1.082531556524
	13	0.73587142062
	14	0.485901403516
	15	0.315506675684
	16	0.203342935964
	18	0.084905278388
	20	0.036754163372
	22	0.016732810932
	25	0.005708450032
	30	0.001285694728
	35	0.000453959968
	40	0.000204160008
	45	9.7658316E-05
	50	5.311108E-05

# BaFr
# R (bohr)   PEDM (debye)					
	7	0.93296308082
	7.5	1.460444996396
	8	1.753924270948
	8.5	1.863320770928
	9	1.838678119228
	9.5	1.725433480088
	10	1.559979099176
	10.5	1.370884595376
	11	1.178218002972
	11.5	0.99515704492
	12	0.829048533716
	13	0.558092829596
	14	0.365475866828
	15	0.235653150424
	16	0.152458684112
	18	0.06250005164
	20	0.026872122696
	22	0.012106581744
	25	0.004066123296
	30	0.000895468056
	35	0.000327103264
	40	0.000143094972
	45	6.6858972E-05
	50	3.9617308E-05

# RaLi
# R (bohr)   PEDM (debye)
	5.5	0.995214653924
	6	0.944959781076
	6.5	0.875865849088
	7	0.89257337508
	7.5	0.860484194196
	8	0.762346989056
	8.5	0.616867609096
	9	0.458091933788
	9.5	0.315459968428
	10	0.203268859984
	10.5	0.122242443864
	11	0.069415825792
	11.5	0.035595325348
	12	0.015360054692
	13	0.001951819484
	14	0.005468179572
	15	0.004740303656
	16	0.003224731976
	18	0.000996582404
	20	0.000202355756
	22	0.000180526848
	25	0.000230918844
	30	0.000149219264
	35	4.0227196E-05
	40	9.40244E-06

# RaNa	
# R (bohr)   PEDM (debye)	
	6	-0.743243619704
	7	-0.493378223804
	7.5	-0.41959519334
	8	-0.3382978853
	8.5	-0.247250323216
	9	-0.157004840088
	9.5	-0.08037459832
	10	-0.024177383392
	10.5	0.012050700756
	11	0.032006261528
	11.5	0.040569393992
	12	0.042037724764
	13	0.034896037932
	14	0.02411001618
	15	0.016233998784
	16	0.010200275152
	18	0.003728499464
	20	0.00136996092
	22	0.000501022992
	25	1.4052836E-05
	30	0.000101749648
	35	2.8156496E-05
	40	1.0825512E-05
	45	3.786388E-06
	50	3.837212E-06

# RaK
# R (bohr)   PEDM (debye)		
	6	-0.749685028052
	6.5	-0.34844921694
	7	-0.006194607004
	7.5	0.24887064316
	8	0.391216571048
	8.5	0.466030134348
	9	0.49970487156
	9.5	0.507164208392
	10	0.495657349848
	11	0.431830131096
	11.5	0.387338750672
	12	0.339805909616
	13	0.247752565984
	14	0.171568025284
	15	0.1148800284
	16	0.07540146992
	18	0.03186207384
	20	0.013864431432
	22	0.006308808532
	25	0.002081928924
	30	0.00036631398
	35	0.000122307956
	40	6.0582208E-05
	45	2.6962132E-05
	50	1.5170964E-05

# RaRb	
# R (bohr)   PEDM (debye)	
	6.5	-0.37151746818
	7	0.041481456084
	7.5	0.251777598076
	8	0.454920363716
	8.5	0.573690435664
	9	0.631248666488
	9.5	0.64769063708
	10	0.636026757788
	10.5	0.604298274832
	11	0.55843327416
	11.5	0.503684695704
	12	0.44464100642
	13	0.32883610828
	14	0.230824972072
	15	0.156549253752
	16	0.103973731652
	18	0.044843057092
	20	0.019736458508
	22	0.009161229296
	25	0.003182166876
	30	0.000688131548
	35	0.000243599432
	40	0.000153412244
	45	5.6185932E-05
	50	3.0799344E-05

# RaCs	
# R (bohr)   PEDM (debye)				
	7.5	0.081533817524
	8	0.38818824842
	8.5	0.628739409372
	9	0.779208130588
	9.5	0.85449031658
	10	0.874540282932
	10.5	0.855725161896
	11	0.809873883704
	11.5	0.746024454864
	12	0.67160777618
	13	0.514419461452
	14	0.371957654844
	15	0.25851348068
	16	0.175158385116
	18	0.077870652312
	20	0.034937611964
	22	0.016313436696
	25	0.005742629172
	30	0.001328056532
	35	0.000433554132
	40	0.000261337008
	45	9.3846516E-05
	50	5.0773176E-05

# RaFr	
# R (bohr)   PEDM (debye)	
	6	-0.573352964304
	6.5	-0.05793071992
	7	0.04161824888
	7.5	0.202691880524
	8	0.39295223606
	8.5	0.542148425964
	9	0.63408390874
	9.5	0.676486422764
	10	0.68192492112
	10.5	0.660945485456
	11	0.621468095928
	11.5	0.569729213104
	12	0.51093545084
	13	0.388936606408
	14	0.279787339776
	15	0.193532938308
	16	0.130520453688
	18	0.057513607352
	20	0.02560030292
	22	0.011920616728
	25	0.004169829668
	30	0.000948299604
	35	0.000319962492
	40	0.000139105288
	45	6.6782736E-05
	50	7.8624728E-05


==> anc/PEDMs_AM-AM_X.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Permanent electric dipole moments for alkali-metal diatomic molecules in the X^1\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb

# LiNa
# R (bohr)   PEDM (debye)
        3        0.712965374176
        3.5      0.523605264152
        4        0.429620405224
        4.5      0.411322265916
        5        0.434038942136
        5.5      0.473547054772
        6        0.514940407452
        6.5      0.547279667828
        7        0.561303762856
        7.5      0.549750451176
        8        0.509641268504
        8.5      0.44474189206
        9        0.366475574908
        9.5      0.291067192924
        10       0.234101849472
        10.5     0.205837733652

# LiK
# R (bohr)   PEDM (debye)		
	4	3.03165515768
	4.5	2.964428499452
	5	3.005071054592
	5.5	3.121778409088
	6	3.276770567952
	6.5	3.435808215568
	7	3.565462069232
	7.5	3.630435852012
	8	3.594413376356
	8.5	3.426297063032
	9	3.110858288212
	9.5	2.660751414712
	10	2.123189143212
	10.5	1.5741431635
	11	1.099229425956
	11.5	0.769626790108
	12	0.625217255348

# LiRb
# R (bohr)   PEDM (debye)
        4	3.649851814376
        4.5	3.50295055678		
	5	3.492449886376
	5.5	3.599854034732
	6	3.773910123524
	6.5	3.971149173324
	7	4.153135839076
	7.5	4.28119737682
	8	4.314329694892
	8.5	4.212053713548
	9	3.94299669242
	9.5	3.497912043304
	10	2.902853978264
	10.5	2.22492135858
	11	1.563240678552
	11.5	1.024681672176
	12	0.694949358892
	
# LiCs
# R (bohr)   PEDM (debye)		
        4	4.834224197156
        4.5	4.557794824472
        5	4.462763092792
	5.5	4.54642940912
	6	4.756956825724
	6.5	5.027812914804
	7	5.311206166556
	7.5	5.564493161196
	8	5.743293873684
	8.5	5.798295835192
	9	5.678187313204
	9.5	5.33817991184
	10	4.754846282888
	10.5	3.94464135706
	11	2.978413561648
	11.5	1.98046744808
	12	1.105202770676
	13	0.259642357956

# LiFr
# R (bohr)   PEDM (debye)
        4	4.14681122428
        4.5	3.79128514652		
	5	3.603873908188
	5.5	3.619581827748
	6	3.777543810816
	6.5	4.006854227688
	7	4.250324287196
	7.5	4.461617951836
	8	4.596973978768
	8.5	4.6121179044
	9	4.465330085972
	9.5	4.12635469134
	10	3.590351344392
	10.5	2.893673817028
	11	2.119829473516
	11.5	1.39071922044
	12	0.839915924692

# NaK	
# R (bohr)   PEDM (debye)	
        4	2.235991003664
        4.5	2.279010470224
        5	2.358842268224
        5.5	2.461978903184
	6	2.574673296288
	6.5	2.684298860036
	7	2.7727700265
	7.5	2.819374440136
	8	2.801089133888
	8.5	2.69693540904
	9	2.493599944204
	9.5	2.193046350032
	10	1.817788997812
	10.5	1.409996992348
	11	1.023663489572
	11.5	0.710804566404
	12	0.509513420732

# NaRb           
# R (bohr)   PEDM (debye)
        4	2.779452848848
        4.5	2.7638574028
        5	2.812057944156
        5.5	2.913478913348
        6	3.047503554776
        6.5     3.18801722664
        7       3.3194825239
        7.5     3.414253477636
        8       3.4455787738
        8.5     3.386147399044
        9       3.213355633488
        9.5     2.91685441472
        10      2.506806484368
        10.5    2.01894451964
        11      1.511868719596
        11.5    1.0554442196
        13      0.528151140596

# NaCs	
# R (bohr)   PEDM (debye)	
        4	3.789817501872
        4.5	3.731342482324
        5	3.73094943492
        5.5	3.822933048024
        6	3.989580598572
	6.5	4.19266984654
	7.5	4.600163413476
	8	4.739507320156
	8.5	4.790874120476
	9	4.71818022292
	9.5	4.489591710144
	10	4.086672404856
	10.5	3.515348741224
	11	2.815433115172

# NaFr	
# R (bohr)   PEDM (debye)	
        4	3.144367644128
        4.5	3.0240381648
        5	2.947537702116
        5.5	2.965637653236
        6	3.073176154836
	6.5	3.231427173992
	7.5	3.569904468012
	8	3.680078575192
	8.5	3.709281105348
	9	3.628600648196
	9.5	3.416024134972
	10	3.065009347924
	10.5	2.593043681912
	11	2.04668908712
	11.5	1.498434157556
	12	1.03339727664
	13	0.646705210544

# KRb
# R (bohr)   PEDM (debye)
        4	0.635875861332
        4.5	0.64231129786
	5	0.609138828828
	5.5	0.580004352008
	6	0.568176031664
	6.5	0.574801854896
	7	0.593919683676
	7.5	0.618125020268
	8	0.64042394862
	8.5	0.654687755044
	9	0.655502768708
	9.5	0.6382369919
	10	0.59985610476
	10.5	0.540102226312
	11	0.46259712562
	11.5	0.375025518544
	12	0.288033228832
	13	0.16125108364

# KCs
# R (bohr)   PEDM (debye)		
        4	1.329043432432
        4.5	1.641088968304
        5	1.710983708648
	5.5	1.679880437128
	6	1.648150251568
	6.5	1.655889730288
	7	1.703023272588
	7.5	1.772824191828
	8	1.847190249808
	8.5	1.91034430468
	9	1.947688229748
	9.5	1.94506256026
	10	1.889954274944
	10.5	1.773921939404
	11	1.595685906968
	11.5	1.363661081904
	12	1.096677578328
	13	0.571697804508

# KFr
# R (bohr)   PEDM (debye)		
        4	0.862805529572
        4.5	1.096591914476
	5	1.07019690208
	5.5	0.966151966004
	6	0.870607674284
	6.5	0.821783954452
	7	0.822173190056
	7.5	0.85596217962
	8	0.90378426006
	8.5	0.949649768972
	9	0.981121692376
	9.5	0.988442000156
	10	0.964641375076
	10.5	0.906587432368
	11	0.8165847609
	11.5	0.70350161502
	12	0.582548728508
	13	0.396456245916

# RbCs	
# R (bohr)   PEDM (debye)	
       4.5	0.833269034912
        5	1.01379369748
	7.5	1.132060967596
	8	1.178903999912
	8.5	1.222563798048
	9	1.254006497652
	9.5	1.264611103136
	10	1.246221175684
	10.5	1.192164184808
	11	1.099349014828
	11.5	0.969299597972
	12	0.809696304648
	13	0.459529236508

# RbFr	
# R (bohr)   PEDM (debye)	
        4	0.129033648392
        4.5	0.412734004164
        5	0.464675776396
	5.5	0.417079430752
	6	0.344499378956
	6.5	0.287124826068
	7	0.259936527268
	7.5	0.260456126432
	8	0.278121176584
	8.5	0.302428262824
	9	0.325441979912
	9.5	0.341429202764
	10	0.34662082354
	10.5	0.339142732652
	11	0.3190768838
	11.5	0.289323828076
	12	0.255238915772
	13	0.206185623932

# CsFr
# R (bohr)   PEDM (debye)		
        4	-0.02422119368
        4.5	-0.14979687876
        5	-0.340120001936
        5.5	-0.51041806252
        6	-0.629327214344
	6.5	-0.709406753932
	7.5	-0.816309142348
	8	-0.851619243408
	8.5	-0.876107491796
	9	-0.889863871404
	9.5	-0.891707537416
	10	-0.878820985156
	10.5	-0.847550324792
	11	-0.794402067036
	11.5	-0.71734480202
	12	-0.616601952048
	13	-0.359576471028


==> anc/PEDMs_AM-AM_a.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Permanent electric dipole moments for alkali-metal diatomic molecules in the a^3\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb

# LiNa
# R (bohr)   PEDM (debye)	
	6	1.164383456052
	6.5	0.87748919306
	7	0.648302202272
	7.5	0.471363452436
	8	0.338713168204
	8.5	0.241273700348
	9	0.170906017272
	9.5	0.1207851419
	10.5	0.060634734604
	11	0.04329925268
	11.5	0.031192061048
	12	0.022717463992
	13	0.012491116128
	14	0.007221480512
	15	0.004402629
	16	0.002753059844
	18	0.001154416336
	20	0.00054597682
	22	0.000283420036
	25	0.000109805252
	30	3.2298652E-05
	35	1.2782236E-05
	40	5.997232E-06
	45	3.30356E-06
	50	1.448484E-06

# LiK
# R (bohr)   PEDM (debye)		
	4	0.81047724082
	4.5	1.023330134956
	5	1.08583671748
	5.5	1.039120160688
	6	0.936019026292
	6.5	0.8176781122
	7	0.7044003104
	7.5	0.6027872519
	8	0.51410496254
	8.5	0.43710317192
	9	0.370683624224
	9.5	0.313620368336
	10	0.264741504464
	10.5	0.222955180616
	11	0.187299349296
	11.5	0.156914729136
	12	0.13109707738
	13	0.090747293892
	14	0.062201943468
	15	0.042320916092
	16	0.028676095164
	18	0.01318870094
	20	0.006242102032
	22	0.00310128048
	25	0.001190450552
	30	0.000284919344
	35	9.5904888E-05

# LiRb
# R (bohr)   PEDM (debye)		
	4.5	1.12467057352
	5	1.179566668636
	5.5	1.142980351524
	6	1.04941306258
	6.5	0.934863237708
	7	0.82031409896
	7.5	0.714512787092
	8	0.619826353668
	8.5	0.53600591356
	9	0.461939869652
	9.5	0.396791379372
	10	0.339512045248
	10.5	0.289567884924
	11	0.2459875247
	11.5	0.208174799056
	12	0.175498880504
	13	0.12338046946
	14	0.085659227016
	15	0.058949537824
	16	0.040329530124
	18	0.018870747904
	20	0.00903320364
	22	0.004570653144
	25	0.00182115098
	30	0.000496270948
	35	0.000185304304
	40	7.4126804E-05
	45	3.659328E-05
	50	1.8398288E-05

# LiCs	
# R (bohr)   PEDM (debye)	
	5.5	0.721664282956
	6	0.667065
	6.5	0.653562867452
	7	0.648292952304
	7.5	0.637285083792
	8	0.61650579304
	8.5	0.585794704916
	9	0.546832518276
	9.5	0.502239566088
	10	0.454586704156
	10.5	0.406108511288
	11	0.35862075112
	11.5	0.313439765252
	12	0.271469051932
	13	0.198985337028
	14	0.14226819258
	15	0.099983183644
	16	0.069493993104
	18	0.033217194152
	20	0.016097333048
	22	0.008096618968
	25	0.003179625676
	30	0.000873054672
	35	0.000294880848
	40	0.000130338148
	45	6.0124792E-05
	50	3.074852E-05

# LiFr	
# R (bohr)   PEDM (debye)	
	5	1.926394803412
	5.5	1.619448286988
	6	1.339551065724
	6.5	1.086644361664
	7	0.873705702028
	7.5	0.702053283492
	8	0.56525537968
	8.5	0.455874025252
	9	0.368146007316
	9.5	0.297636703164
	10	0.241842090552
	10.5	0.197124772036
	11	0.161399718428
	11.5	0.14361896744
	12	0.109632755344
	13	0.075501161196
	14	0.052398603756
	15	0.03658324226
	16	0.025653973064
	18	0.012790164544
	20	0.006463897968
	22	0.003373875004
	25	0.001429094644
	30	0.000462269692
	35	0.000168761092
	40	6.8663224E-05
	45	3.5525976E-05

# NaK
# R (bohr)   PEDM (debye)		
	6	0.7132926045
	6.5	0.620114195392
	7	0.49697651218
	7.5	0.370739505212
	8	0.256042138268
	8.5	0.16017641016
	9	0.084792525344
	9.5	0.028756930736
	10	0.010518458804
	10.5	0.036182469608
	11	0.051222917576
	11.5	0.058515729572
	12	0.060309816772
	13	0.054476187228
	14	0.043621527664
	15	0.032731088004
	16	0.02360050558
	18	0.011558978556
	20	0.005614044452
	22	0.002800199104
	25	0.00108433004
	30	0.000248834304
	35	7.17889E-05
	40	2.7622844E-05
	45	7.547364E-06
	50	3.964272E-06

# NaRb
# R (bohr)   PEDM (debye)		
	6	0.533272751312
	6.5	0.524471991236
	7	0.452473569296
	7.5	0.352663695492
	8	0.249473873216
	8.5	0.155534806712
	9	0.077608908712
	9.5	0.017035645736
	10	0.026319310048
	10.5	0.055641556136
	11	0.073276569304
	11.5	0.081768522756
	12	0.083733607304
	13	0.075843816604
	14	0.061345025416
	15	0.046520782744
	16	0.033900217888
	18	0.017012876584
	20	0.00837541402
	22	0.004256077996
	25	0.001715132116
	30	0.000462091808
	35	0.0001645427
	40	6.0455148E-05
	45	2.6631776E-05
	50	7.49654E-06

# NaCs	
# R (bohr)   PEDM (debye)	
	6.5	0.793954460068
	7	0.761259431692
	7.5	0.64263733382
	8	0.490696774976
	8.5	0.338653602476
	9	0.204277843444
	9.5	0.094780203704
	10	0.010866323672
	10.5	0.04888963856
	11	0.088314094892
	11.5	0.111554537844
	12	0.122372807424
	13	0.11977005956
	14	0.101455580336
	15	0.079150553104
	16	0.059108616944
	18	0.030542784448
	20	0.015317159236
	22	0.007821356184
	25	0.003091395212
	30	0.000836740924
	35	0.000277168684
	40	0.00012337526
	45	5.5601456E-05
	50	2.9427096E-05

# NaFr
# R (bohr)   PEDM (debye)		
	6.5	0.037806423468
	7	0.071181985204
	7.5	0.10051767424
	8	0.0851244823
	8.5	0.049605291304
	9	0.008926625712
	9.5	0.028497118448
	10	0.058848118532
	10.5	0.0806888177
	11	0.094280959552
	11.5	0.100719547168
	12	0.101480306212
	13	0.091782324652
	14	0.075177691848
	15	0.057723764592
	16	0.042604564836
	18	0.02184555286
	20	0.010921798068
	22	0.005568861916
	25	0.002239864504
	30	0.000626050032
	35	0.000183957468
	40	6.5232604E-05
	45	1.4510252E-05
	50	1.5831676E-05

# KRb
# R (bohr)   PEDM (debye)		
	5	0.462615905088
	5.5	0.375634288416
	6	0.295837762272
	6.5	0.231931334316
	7	0.185138338228
	7.5	0.15195524698
	8	0.128049619516
	8.5	0.110104554536
	9	0.096119924344
	9.5	0.08464152724
	10	0.07489920174
	10.5	0.066374034804
	11	0.058780420964
	11.5	0.051866806832
	12	0.045507962072
	13	0.034394354228
	14	0.025473395392
	15	0.018525195528
	16	0.013292940964
	18	0.006723456136
	20	0.003391078928
	22	0.00179180012
	25	0.000780326284
	30	0.000254729888
	35	0.000108661712
	40	4.8943512E-05
	45	3.0011572E-05
	50	1.7330984E-05

# KCs
# R (bohr)   PEDM (debye)		
	5.5	0.940284379668
	6	0.530395858792
	6.5	0.227479482272
	7	0.045958898012
	7.5	-0.035150234168
	8	-0.0513728992
	8.5	-0.03396961806
	9	-0.003892508512
	9.5	0.027304355404
	10	0.054111906208
	10.5	0.074495379648
	11	0.087817976416
	11.5	0.095021922648
	12	0.097002483104
	13	0.089998656372
	14	0.075551858136
	15	0.059399635168
	16	0.04479856068
	18	0.023817930652
	20	0.012261061292
	22	0.006350789156
	25	0.002573879832
	30	0.000754838048
	35	0.00025551766
	40	0.000117835444

# KFr
# R (bohr)   PEDM (debye)		
	5	1.926394803412
	5.5	1.619448286988
	6	1.339551065724
	6.5	1.086644361664
	7	0.873705702028
	7.5	0.702053283492
	8	0.56525537968
	8.5	0.455874025252
	9	0.368146007316
	9.5	0.297636703164
	10	0.241842090552
	10.5	0.197124772036
	11	0.161399718428
	11.5	0.14361896744
	12	0.109632755344
	13	0.075501161196
	14	0.052398603756
	15	0.03658324226
	16	0.025653973064
	18	0.012790164544
	20	0.006463897968
	22	0.003373875004
	25	0.001429094644
	30	0.000462269692
	35	0.000168761092
	40	6.8663224E-05
	45	3.5525976E-05
	50	1.9084412E-05

# RbCs
# R (bohr)   PEDM (debye)		
	6.5	0.131733368448
	7	-0.066125251324
	7.5	-0.165848800564
	8	-0.193039767624
	8.5	-0.177038364876
	9	-0.141047196804
	9.5	-0.0995152979
	10	-0.060166111912
	10.5	-0.026388049508
	11	-0.00020621838
	11.5	0.019262728004
	12	0.03248187252
	13	0.04440912178
	14	0.043980090984
	15	0.037885937616
	16	0.030076550484
	18	0.016927517676
	20	0.008944947764
	22	0.004646635024
	25	0.001810833708
	30	0.000497871904
	35	0.000148431492
	40	6.835828E-05
	45	2.909674E-05
	50	1.499308E-05
	
# RbFr	
# R (bohr)   PEDM (debye)	
	5.5	1.315863778164
	6	1.100621469904
	6.5	0.911498885844
	7	0.746299616
	7.5	0.60702203464
	8	0.491125475416
	8.5	0.394815875904
	9	0.315107732696
	9.5	0.24980898126
	10	0.197016389856
	10.5	0.154854019232
	11	0.121536981332
	11.5	0.095527062384
	12	0.074941461896
	13	0.04694511232
	14	0.02990979694
	15	0.019444804984
	16	0.012907313864
	18	0.004889217976
	20	0.003055106876
	22	0.001579432036
	25	0.000644168788
	30	0.000197502064
	35	6.060762E-05
	40	1.8881116E-05

# CsFr
# R (bohr)   PEDM (debye)		
	6.5	0.542566605836
	7	0.6861589415
	7.5	0.737599385796
	8	0.717464289244
	8.5	0.647952990568
	9	0.551957585024
	9.5	0.449264236992
	10	0.351268475044
	10.5	0.264865032196
	11	0.192621638576
	11.5	0.13452642678
	12	0.089512270692
	13	0.030916290024
	14	0.001918275644
	15	-0.010018274408
	16	-0.01311233788
	18	-0.010081346992
	20	-0.00580740436
	22	-0.003087202232
	25	-0.00116793552
	30	-0.00030850168
	35	-8.3707128E-05
	40	-4.7342556E-05
	45	-2.5132468E-05
	50	-1.3646244E-05


==> anc/pol_xx_AEM-AEM.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Perpendicular components of the static electric dipole polarizability for alkali-metal diatomic molecules in the X^1\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb

# Be2
# R (bohr)   pol_xx (a.u.)
3	60.13161089
3.5	58.14777396
4	58.79872310
4.5	60.50695896
5	62.47242874
5.5	64.31852503
6	65.95515597
6.5	67.38870013
7	68.63057314
7.5	69.68896807
8	70.57583309
8.5	71.30952375
9	71.91193453
9.5	72.40615329
10	72.81254960
10.5	73.14891485
11	73.42929916
11.5	73.66489146
12	73.86448402
13	74.18099332
14	74.41681191
15	74.59704869
16	74.73672758
18	74.93351049
20	75.06032949
22	75.14607208
25	75.22862930
30	75.30245259
35	75.33972092
40	75.36138881
45	75.37542342
50	75.38420837

# BeMg		
# R (bohr)   pol_xx (a.u.)		
3	73.57186860
4	84.56763112
4.5	86.13233922
5	88.17378739
5.5	90.51156485
6	92.88279830
6.5	95.09658094
7	97.07973618
7.5	98.81671986
8	100.31348438
8.5	101.58620921
9	102.65714036
9.5	103.55275640
10	104.30013708
10.5	104.92474871
11	105.44864608
11.5	105.89037061
12	106.26502785
13	106.85915481
14	107.30246777
15	107.64097351
16	107.90393435
18	108.27620940
20	108.51740421
22	108.68059758
25	108.83726259
30	108.97970310
35	109.05179715
40	109.09245043
45	109.11821346
50	109.13474398

# BeCa		
# R (bohr)   pol_xx (a.u.)
4	173.81115083
4.5	171.77989190		
5	166.44807437
5.5	165.59209564
6	166.64262148
6.5	168.78246657
7	171.36470944
7.5	174.00806837
8	176.51398895
8.5	178.79576018
9	180.82110626
9.5	182.58893948
10	184.11640150
10.5	185.42669693
11	186.54526974
11.5	187.49807509
12	188.31044366
13	189.60312940
14	190.56876681
15	191.30464017
16	191.87575754
18	192.68764350
20	193.21756326
22	193.57557346
25	193.92233929
30	194.23578181
35	194.39892890
40	194.49031970
45	194.54602983
50	194.58141321

# BeSr		
# R (bohr)   pol_xx (a.u.)
5	212.38788401
5.5	206.68875339
6	205.39566333
6.5	206.39111244
7	208.58794306
7.5	211.27961435
8	214.05169383
8.5	216.68827310
9	219.09306389
9.5	221.23237409
10	223.10458070
10.5	224.72479134
11	226.11707220
11.5	227.30981539
12	228.33123290
13	229.96125244
14	231.17727841
15	232.10232820
16	232.81877731
18	233.83231888
20	234.49449407
22	234.94436761
25	235.38164339
30	235.77983444
35	235.98384968
40	236.09985141
45	236.16911085
50	236.21384037

# BeBa		
# R (bohr)   pol_xx (a.u.)
5.5	292.34361921		
6	281.09207227
6.5	277.87197621
7	278.14343514
7.5	280.12847218
8	282.86155117
8.5	285.81678902
9	288.71564132
9.5	291.41923295
10	293.86498193
10.5	296.03236374
11	297.92664321
11.5	299.56728162
12	300.98061546
13	303.23879952
14	304.91603735
15	306.18709030
16	307.16154788
18	308.56887150
20	309.45810749
22	310.06981652
25	310.66198159
30	311.19427371
35	311.46018165
40	311.61880946
45	311.71347155
50	311.77494895

# BeRa
# R (bohr)   pol_xx (a.u.)		
5.5	261.60217664
6	256.34303978
6.5	254.94756295
7	255.86296198
7.5	258.07549429
8	260.85670089
8.5	263.76654853
9	266.56384784
9.5	269.13452757
10	271.43460113
10.5	273.45749135
11	275.21672939
11.5	276.73531247
12	278.04104502
13	280.12727574
14	281.68121958
15	282.85731236
16	283.76224191
18	285.03676111
20	285.86882979
22	286.43312839
25	286.98454281
30	287.48597032
35	287.74605363
40	287.89256601
45	287.98089596
50	288.03692476

# Mg2
# R (bohr)   pol_xx (a.u.)
3	97.02257466
4	107.52552726
4.5	110.13602671
5	112.13812195
5.5	114.43517678
6	116.98302706
6.5	119.67359569
7	122.34333553
7.5	124.86897094
8	127.17724212
8.5	129.23372469
9	131.03079846
9.5	132.57949877
10	133.90238428
10.5	135.02703678
11	135.98196119
11.5	136.79383119
12	137.48635092
13	138.59058254
14	139.41781845
15	140.05044295
16	140.54263511
18	141.24157451
20	141.69648057
22	142.00578789
25	142.30476245
30	142.57563680
35	142.71353939
40	142.79084780
45	142.83870541
50	142.86970008

# MgCa
# R (bohr)   pol_xx (a.u.)
4.5	198.88153247
5	189.35733692
5.5	188.31467787
6	188.65348920
6.5	190.07370793
7	192.33031321
7.5	195.12438212
8	198.17253610
8.5	201.25285414
9	204.20905003
9.5	206.94552086
10	209.41684352
10.5	211.61031691
11	213.53351644
11.5	215.20608652
12	216.65488975
13	218.99721605
14	220.76935329
15	222.13048396
16	223.19161667
18	224.70433123
20	225.69541875
22	226.36829908
25	227.02291926
30	227.61990977
35	227.92609002
40	228.09835741
45	228.20293384
50	228.27004182

# MgSr
# R (bohr)   pol_xx (a.u.)
5	238.97295046
5.5	231.72294482
6	228.90560422
6.5	228.44064029
7	229.42940859
7.5	231.51842470
8	234.29095381
8.5	237.40222991
9	240.58875852
9.5	243.67273318
10	246.54686808
10.5	249.15589825
11	251.48161762
11.5	253.53044498
12	255.32242216
13	258.24336421
14	260.46356425
15	262.16938636
16	263.49855898
18	265.39211171
20	266.63384074
22	267.48020559
25	268.30459706
30	269.05831123
35	269.44479123
40	269.66302630
45	269.79476320
50	269.87956971

# MgBa
# R (bohr)   pol_xx (a.u.)
6	315.78126527
6.5	306.07873964
7	302.43936976
7.5	301.59883522
8	302.61062079
8.5	304.84963713
9	307.79617646
9.5	311.06234633
10	314.37588359
10.5	317.56069689
11	320.51520498
11.5	323.19135448
12	325.57694112
13	329.52731863
14	332.55430253
15	334.88325334
16	336.70272023
18	339.29374626
20	340.98450033
22	342.13963158
25	343.26607829
30	344.28613321
35	344.80527597
40	345.09954617
45	345.28307197
50	345.39960643

# MgRa
# R (bohr)   pol_xx (a.u.)
5.5	292.30477026
6	284.45380349
6.5	280.61835997
7	279.04434160
7.5	279.29403541
8	280.92828120
8.5	283.47574903
9	286.52014680
9.5	289.74544216
10	292.93311627
10.5	295.94790499
11	298.71509901
11.5	301.20431120
12	303.41316187
13	307.05834206
14	309.84920022
15	311.99494902
16	313.66425719
18	316.03653838
20	317.59039643
22	318.65016717
25	319.68589769
30	320.63611275
35	321.12503595
40	321.40078815
45	321.56752741
50	321.67446125

# Ca2
# R (bohr)   pol_xx (a.u.)
4	218.14437832
4.5	222.40877752
5	234.47506874
5.5	242.19600675
6	246.39569574
6.5	249.07792601
7	251.65679494
7.5	254.76057397
8	258.47146787
8.5	262.62276845
9	266.97293072
9.5	271.31118895
10	275.47889999
10.5	279.37126754
11	282.93001299
11.5	286.13258530
12	288.98382220
13	293.72993549
14	297.41398180
15	300.28392109
16	302.54269586
18	305.78736141
20	307.92600853
22	309.38622172
25	310.81542215
30	312.12294971
35	312.79788288
40	313.17771936
45	313.40722740
50	313.55418866

# CaSr
# R (bohr)   pol_xx (a.u.)
6	279.20112859
6.5	282.59096132
7	284.97234200
7.5	287.64340175
8	290.96295884
8.5	294.95473211
9	299.39985995
9.5	304.04886047
10	308.67915120
10.5	313.12546048
11	317.28142858
11.5	321.08818084
12	324.52531127
13	330.32994077
14	334.88856741
15	338.45875487
16	341.27759193
18	345.33089831
20	348.01193272
22	349.84817228
25	351.64698397
30	353.29764466
35	354.14899969
40	354.62768483
45	354.91840276
50	355.10494570

# CaBa
# R (bohr)   pol_xx (a.u.)
7	353.63444357
7.5	353.80117703
8	354.97099037
8.5	357.44746282
9	361.05325950
9.5	365.46975485
10	370.34395928
10.5	375.37011826
11	380.31396798
11.5	385.01531009
12	389.37946880
13	396.95373988
14	403.03243327
15	407.84543484
16	411.66124811
18	417.17111105
20	420.82703891
22	423.33344601
25	425.78884813
30	428.04645494
35	429.20356941
40	429.86100470
45	430.26090026
50	430.51799656

# CaRa
# R (bohr)   pol_xx (a.u.)
6	329.74085536
6.5	328.88077112
7	330.42971029
7.5	332.07371717
8	334.38313932
8.5	337.57767216
9	341.58014415
9.5	346.13878597
10	350.96841407
10.5	355.82389444
11	360.52104224
11.5	364.93735183
12	369.00480512
13	376.01515822
14	381.61431644
15	386.03643139
16	389.53615598
18	394.58380644
20	397.92624392
22	400.21867818
25	402.47184182
30	404.54903689
35	405.62100230
40	406.22716517
45	406.59324503
50	406.82745299

# Sr2
# R (bohr)   pol_xx (a.u.)
5	287.76738401
5.5	298.62807509
6	308.20446580
6.5	313.83614123
7	317.12130902
7.5	319.75095004
8	322.77039622
8.5	326.47955561
9	330.82358334
9.5	335.60161904
10	340.56593188
10.5	345.49586513
11	350.22912471
11.5	354.66066021
12	358.73310003
13	365.74150016
14	371.33702347
15	375.76070747
16	379.26592177
18	384.32797902
20	387.68798288
22	389.99476220
25	392.26186630
30	394.34536251
35	395.41878954
40	396.02599338
45	396.39346369
50	396.62412104

# SrBa
# R (bohr)   pol_xx (a.u.)
7.5	384.88625790
8	386.16481811
8.5	388.27279121
9	391.45413592
9.5	395.61882215
10	400.48977894
10.5	405.75366296
11	411.12796828
11.5	416.39506998
12	421.40469731
13	430.33587440
14	437.68425951
15	443.59161262
16	448.31810004
18	455.18772987
20	459.76351328
22	462.91397348
25	466.01613667
30	468.86213488
35	470.32695676
40	471.15915538
45	471.66524485
50	471.99039665

# SrRa
# R (bohr)   pol_xx (a.u.)
5	342.38425854
6	349.91421086
7	361.49684945
7.5	363.83505892
8	366.14180317
8.5	369.01461533
9	372.64779382
9.5	377.03715850
10	381.91283642
10.5	387.02830500
11	392.15521497
11.5	397.11876190
12	401.80094646
13	410.08660565
14	416.86684955
15	422.29872702
16	426.63857619
18	432.91630777
20	437.10060208
22	439.98050290
25	442.81857583
30	445.43614337
35	446.79058664
40	447.55626021
45	448.01947092
50	448.31534285

# Ba2
# R (bohr)   pol_xx (a.u.)
6.5	429.77486197
7	440.51754622
7.5	445.40305140
8	447.28718848
8.5	448.59513724
9	450.60110278
9.5	453.74280614
10	458.00649207
10.5	463.13513673
11	468.79991947
11.5	474.69056489
12	480.55281417
13	491.51662398
14	500.93970736
15	508.71641059
16	515.02208288
18	524.28539652
20	530.50998758
22	534.80876954
25	539.05189145
30	542.96195884
35	544.97248442
40	546.11394222
45	546.81654763
50	547.26557863

# BaRa
# R (bohr)   pol_xx (a.u.)
7.5	432.10258394
8	429.03168833
8.5	430.66695434
9	433.12629623
9.5	436.55017691
10	440.87838194
10.5	445.88668527
11	451.29655456
11.5	456.84557762
12	462.32057014
13	472.48705363
14	481.17266647
15	488.31729794
16	494.10624791
18	502.59023260
20	508.27567861
22	512.20514450
25	516.08713136
30	519.66687289
35	521.51635521
40	522.56485549
45	523.20382372
50	523.61471296

# Ra2
# R (bohr)   pol_xx (a.u.)
6	392.56380700
6.5	397.31293958
7	403.20841873
7.5	407.32070448
8	410.05148756
8.5	412.48302239
9	415.35194407
9.5	418.96074237
10	423.27892237
10.5	428.13346471
11	433.27879763
11.5	438.50887164
12	443.62442600
13	453.05790786
14	461.07542136
15	467.64370734
16	472.94890123
18	480.71710273
20	485.90808137
22	489.50046590
25	493.04816116
30	496.33857105
35	498.03941965
40	499.00342697
45	499.58555161
50	499.95990645


==> anc/pol_xx_AM-AEM.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Perpendicular components of the static electric dipole polarizability for alkali-metal--alkaline-earth-metal molecules in the X^2\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb

# BeLi		
# R (bohr)   pol_xx (a.u.)
4.5	100.30680352
5.5	134.31240797
6	149.83016445
6.5	161.49806788
7	169.72172389
7.5	175.57293896
8	179.94338407
8.5	183.35667974
9	186.10560690
9.5	188.35320975
10	190.21913903
10.5	191.76499094
11	193.05901813
11.5	194.14541720
12	195.05966128
13	196.49685498
14	197.54718966
15	198.35635936
16	198.96807149
18	199.60666719
20	200.35725299
22	200.73445708
25	201.10826398
30	201.44277087
35	201.61414091
40	201.71266783
45	201.79996204
50	201.83822181

# BeNa
# R (bohr)   pol_xx (a.u.)		
4	112.93490843
4.5	113.61844167
5	124.20935354
5.5	132.39148666
6	148.84471148
6.5	160.53279546
7	169.17752146
7.5	175.25654857
8	179.76970821
8.5	183.19428182
9	186.00978001
9.5	188.25478105
10	190.09005814
10.5	191.79533729
11	192.92097682
11.5	194.05421699
12	194.99947280
13	196.31364239
14	197.33446516
15	198.11930588
16	198.71931863
18	199.53992637
20	200.11170659
22	200.46191275
25	200.83009167
30	201.16464248
35	201.30756161
40	201.41970299
45	201.47072223
50	201.51358467
	
# BeK
# R (bohr)   pol_xx (a.u.)					
5	208.07199917
5.5	204.21342316
6	220.52892763
6.5	239.72068027
7	257.36845350
7.5	270.88319951
8	281.34886577
8.5	289.22285026
9	294.80666961
9.5	300.02216221
10	303.84412048
10.5	306.95152691
11	309.55655490
11.5	311.66873396
12	313.45578884
13	316.19524185
14	318.16936018
15	319.61038894
16	320.64023907
18	322.17518850
20	323.13967591
22	323.78260778
25	324.41599433
30	324.98475929
35	325.28245384
40	325.44286495
45	325.54522011
50	325.61150908

# BeRb
# R (bohr)   pol_xx (a.u.)						
5.5	230.46749158
6	237.23889092
6.5	256.39966060
7	274.44655086
7.5	290.40144761
8	302.92387333
8.5	312.43771355
9	319.71933333
9.5	325.40335587
10	329.93636466
10.5	333.63231745
11	336.65171696
11.5	339.15363593
12	341.20825734
13	344.38670843
14	346.63729275
15	348.13945297
16	349.50045693
18	351.11919635
20	352.18695751
22	352.89438534
25	353.58061353
30	354.20714755
35	354.52223170
40	354.70349633
45	354.81446639
50	354.88634717

# BeCs
# R (bohr)   pol_xx (a.u.)						
6	280.85449981
6.5	290.06465456
7	313.47099690
7.5	335.68425062
8	354.22356325
8.5	368.53022476
9	379.40705636
9.5	387.81042605
10	394.36298852
10.5	399.64145981
11	403.94126557
11.5	407.46467920
12	410.40048842
13	414.83709356
14	417.95957156
15	420.15952948
16	421.75252901
18	423.86267972
20	425.20397625
22	426.09594323
25	426.94137596
30	427.70184479
35	428.09536365
40	428.29350946
45	428.42959073
50	428.50654847

# BeFr
# R (bohr)   pol_xx (a.u.)						
5.5	271.60586194
6	244.63572686
6.5	256.31459727
7	274.29407032
7.5	291.27246034
8	305.39818522
8.5	316.34551107
9	324.76048040
9.5	331.26749497
10	336.34567927
10.5	339.81738375
11	343.82807405
11.5	346.18751192
12	348.89236713
13	352.38265434
14	354.81142606
15	356.42622572
16	357.82878712
18	359.56220114
20	360.60529777
22	361.32385065
25	362.01220519
30	362.65152033
35	362.97684898
40	363.16148055
45	363.27337989
50	363.34408827

# MgLi	
# R (bohr)   pol_xx (a.u.)	
4.5	152.52960702
5	152.58396456
5.5	162.21796363
6	171.74425648
6.5	180.50078756
7	187.98427641
7.5	194.20474405
8	199.52264211
8.5	204.12291792
9	208.11010290
9.5	211.58909772
10	214.60305197
10.5	217.20110885
11	219.42943613
11.5	221.33940047
12	222.97445662
13	225.58247929
14	227.52785912
15	228.99619626
16	230.14143630
18	231.73185764
20	232.77825676
22	233.50142146
25	234.19978083
30	234.81883636
35	235.13446536
40	235.31641568
45	235.43026646
50	235.50001811

# MgNa
# R (bohr)   pol_xx (a.u.)		
6	172.80512884
6.5	181.35379378
7	188.60696991
7.5	194.92976935
8	200.25823460
8.5	204.61487156
9	208.52754187
9.5	211.83617537
10	214.76443180
10.5	217.30312437
11	219.46077231
11.5	221.31910964
12	222.90691413
13	225.45818092
14	227.42088731
15	228.86134730
16	230.00229385
18	231.54629707
20	232.55914721
22	233.25685652
25	233.94201617
30	234.55670726
35	234.87488852
40	235.04998171
45	235.15774728
50	235.22894526

# MgK
# R (bohr)   pol_xx (a.u.)		
5	307.26418140
5.5	273.36904918
6	267.46681351
6.5	271.58725379
7	279.80727009
7.5	288.74525196
8	297.04099438
8.5	304.57307935
9	311.17222943
9.5	317.01655143
10	322.13419536
10.5	326.65005870
11	330.59545422
11.5	333.63294096
12	336.99446135
13	341.76164741
14	345.27861180
15	347.95824149
16	350.07349675
18	352.72520540
20	354.55704483
22	355.77935364
25	356.96965324
30	358.04555137
35	358.60519893
40	358.91849461
45	359.10875272
50	359.23269320

# MgRb	
# R (bohr)   pol_xx (a.u.)	
5.5	318.85756857
6	299.27851756
6.5	297.32997768
7	302.96706814
7.5	311.25186865
8	319.85433066
8.5	327.86522274
9	335.05502006
9.5	341.80429020
10	347.13966966
10.5	352.16734909
11	356.57301419
11.5	360.42621014
12	363.76712296
13	369.13587928
14	373.11366214
15	376.13332074
16	378.36935462
18	381.42687981
20	383.38153786
22	384.71442895
25	386.01148185
30	387.19663371
35	387.80593604
40	388.15088942
45	388.36073077
50	388.49444991

# MgCs
# R (bohr)   pol_xx (a.u.)		
6	408.72365116
6.5	369.08003858
7	361.97289182
7.5	366.15339536
8	374.52848164
8.5	383.65603223
9	392.47100653
9.5	400.63418260
10	407.92487516
10.5	414.44456838
11	420.25806010
11.5	425.37455693
12	429.81562660
13	437.05925373
14	442.40629541
15	446.49964548
16	449.21471317
18	452.02600859
20	454.67047630
22	456.32218735
25	457.94489529
30	460.46599482
35	461.21316859
40	461.63662546
45	461.89452542
50	462.05951139

# MgFr
# R (bohr)   pol_xx (a.u.)		
6	322.18812316
6.5	311.69496401
7	311.98319880
7.5	317.80505765
8	325.57227451
8.5	333.42000461
9	340.85369839
9.5	347.52508327
10	353.45611968
10.5	358.72388207
11	363.37404731
11.5	367.07556069
12	371.01921384
13	376.75660087
14	380.90728913
15	384.28783319
16	386.49544172
18	389.69470961
20	391.73728578
22	393.08131772
25	394.39510283
30	395.61937911
35	396.23484372
40	396.58674723
45	396.80054761
50	396.93763460

# CaLi
# R (bohr)   pol_xx (a.u.)					
4.5	216.03405975
6.5	229.47404165
7	237.56378681
7.5	245.67770822
8	253.32326913
8.5	260.38515443
9	266.87139183
9.5	272.72901281
10	277.99310840
10.5	282.70190597
11	286.87025355
11.5	290.53341694
12	293.73331438
13	298.98517238
14	302.98531169
15	306.06437593
16	308.46526198
18	311.83134234
20	314.11822522
22	315.60212688
25	317.09533056
30	318.48779031
35	319.14215987
40	319.57296437
45	319.81270575
50	319.95933017

# CaNa
# R (bohr)   pol_xx (a.u.)					
4.5	216.50658891
5	217.80288694
5.5	222.07237430
6	227.54784982
6.5	233.64884782
7	240.37833373
7.5	248.22379419
8	255.43866013
8.5	262.20061750
9	268.27925331
9.5	273.83796009
10	278.84876704
10.5	283.32532543
11	287.33203635
11.5	290.85989900
12	293.87929203
13	299.06226837
14	302.94371777
15	305.98127000
16	308.32037055
18	311.70315719
20	313.91695120
22	315.40510099
25	316.87770888
30	318.23126074
35	318.90535615
40	319.27774739
45	319.51189703
50	319.68346775

# CaK
# R (bohr)   pol_xx (a.u.)					
5.5	296.49857743
6	285.07488184
6.5	290.91922795
7	301.08851888
7.5	313.44844626
8	326.24754215
8.5	338.54627895
9	350.08634552
9.5	360.42139777
10	369.66013874
10.5	377.90388865
11	385.22697355
11.5	391.69754791
12	397.38465307
13	406.73256194
14	414.40288328
15	419.33541650
16	423.57836742
18	429.50398779
20	433.39291085
22	435.95752652
25	438.54098487
30	440.90602228
35	442.13971762
40	442.82024601
45	443.23950419
50	443.51708652

# CaRb
# R (bohr)   pol_xx (a.u.)					
6	319.73651573
6.5	310.89057944
7	316.93682234
7.5	328.05901446
8	341.29403747
8.5	354.68230192
9	367.56218572
9.5	379.27781540
10	389.76915710
10.5	399.14426549
11	407.44001927
11.5	414.76058635
12	421.22580180
13	431.84306270
14	439.87961624
15	446.00684515
16	450.74747430
18	457.32980533
20	461.57447161
22	464.42557669
25	467.26063675
30	470.12494286
35	471.19574214
40	471.99324626
45	472.45201279
50	472.74687483

# CaCs
# R (bohr)   pol_xx (a.u.)					
6.5	397.91932272
7	360.55360886
7.5	362.15357608
8	375.17061418
8.5	390.81903412
9	406.99214338
9.5	422.34122873
10	436.72203918
10.5	449.41116909
11	460.71383917
11.5	470.65662187
12	479.39100386
13	493.42416895
14	504.45672736
15	512.14735305
16	518.71227055
18	527.14411157
20	532.46652527
22	536.03500322
25	539.51157969
30	542.71923926
35	544.35080779
40	545.35967234
45	545.93979581
50	546.30321733

# CaFr
# R (bohr)   pol_xx (a.u.)					
6	353.72921513
6.5	335.22320098
7	331.03673724
7.5	336.07235048
8	346.19963856
8.5	358.45294053
9	371.45762451
9.5	383.60615378
10	394.40581611
10.5	404.26202338
11	412.99369474
11.5	420.76687447
12	427.61742645
13	438.76924491
14	447.27778806
15	453.63570297
16	458.64959992
18	465.37313898
20	469.73268729
22	472.69845834
25	474.93856420
30	478.26392773
35	479.62351749
40	480.46888406
45	480.94538744
50	481.24645906

# SrLi
# R (bohr)   pol_xx (a.u.)		
5.5	262.03201725
7	273.79501097
7.5	279.49814063
8	285.90818465
8.5	292.52632260
9	299.06741497
9.5	305.31811080
10	311.16625121
10.5	316.53451043
11	321.39210583
11.5	325.59953240
12	329.59700928
13	335.99639426
14	340.94602739
15	344.76912788
16	347.79029897
18	352.08619391
20	354.90810120
22	356.86784065
25	358.69222944
30	360.41472805
35	361.30557754
40	361.80373866
45	362.10566111
50	362.29174054

# SrNa
# R (bohr)   pol_xx (a.u.)		
7	278.07164338
7.5	283.64806940
8	290.37930153
8.5	295.68921968
9	301.52236809
9.5	307.24903831
10	312.62353605
10.5	317.63138804
11	322.19680656
11.5	326.33026444
12	330.00993267
13	336.18595148
14	340.98930223
15	344.72833136
16	347.70843308
18	351.89400569
20	354.65985729
22	356.57484545
25	358.43661999
30	360.15339197
35	361.03000798
40	361.51446079
45	361.82955751
50	362.01761031

# SrK
# R (bohr)   pol_xx (a.u.)		
6	338.67879921
6.5	337.05526420
7	342.14364888
7.5	350.26226556
8	359.71849042
8.5	369.56403136
9	379.99127795
9.5	389.84779241
10	399.06075261
10.5	407.62127583
11	415.52163128
11.5	422.67074065
12	429.35644962
13	440.10439939
14	448.68211347
15	455.37608673
16	460.61138141
18	468.02023502
20	472.89284691
22	476.22620991
25	479.48883923
30	482.46294875
35	484.02146280
40	484.90798719
45	485.43843917
50	485.78163313

# SrRb
# R (bohr)   pol_xx (a.u.)		
6.5	362.50280857
7	361.26340655
7.5	366.07978819
8	376.66121045
8.5	387.19406081
9	397.68106461
9.5	408.45435262
10	418.64746754
10.5	428.22171508
11	436.90840005
11.5	444.88260147
12	452.09752852
13	464.32701589
14	473.95205200
15	481.42639179
16	487.25228629
18	495.43267943
20	500.80289088
22	504.44586725
25	508.03522606
30	511.30457797
35	513.01283150
40	513.98706614
45	514.61520934
50	514.98742647

# SrCs	
# R (bohr)   pol_xx (a.u.)
7.5	410.36387989
8	415.83777733
8.5	425.80193991
9	437.90746582
9.5	451.24651888
10	464.18803663
10.5	476.52202824
11	487.90359415
11.5	498.32829865
12	507.79253110
13	523.86763343
14	536.49464343
15	546.26747692
16	553.80352495
18	564.28208308
20	570.90294035
22	575.42569266
25	579.87404824
30	583.92472476
35	586.02044334
40	587.21078256
45	587.96025723
50	588.42068211

# SrFr
# R (bohr)   pol_xx (a.u.)		
7	378.66014651
7.5	379.01371070
8	384.50355692
8.5	393.21633614
9	402.98856163
9.5	413.81144331
10	424.23764040
10.5	433.89841647
11	442.84374241
11.5	451.05243288
12	458.49486219
13	471.18098053
14	481.19606714
15	488.99584976
16	495.03711227
18	503.46481549
20	508.93220055
22	512.63914435
25	516.28866629
30	519.68362078
35	521.43235814
40	522.42348340
45	523.02042519
50	523.40634574

# BaLi	
# R (bohr)   pol_xx (a.u.)			
6.5	347.14304741
7.5	355.67754145
8	352.83985983
8.5	356.35903362
9	360.15067957
9.5	365.83987730
10	371.95233739
10.5	378.01961668
11	383.79356175
11.5	389.12832764
12	393.99607414
13	402.26252753
14	408.78754993
15	413.92363647
16	417.95332959
18	423.77000239
20	427.60268661
22	430.33183374
25	432.81931971
30	435.16685855
35	436.36616829
40	437.05503077
45	437.47260935
50	437.74786229

# BaNa
# R (bohr)   pol_xx (a.u.)
5.5	358.98037777
6.5	344.94696843
7.5	363.36211747
8	359.318758
8.5	361.21976973
9	364.7136125
9.5	369.91600177
10	374.68796495
10.5	380.27599362
11	385.28396749
11.5	390.30553694
12	394.84792956
13	402.72564729
14	408.93836945
15	413.97253494
16	417.88754106
18	423.63097464
20	427.4043099
22	430.00411233
25	432.71536674
30	434.91157521
35	436.11801561
40	436.7969218
45	437.22282749
50	437.59890309

# BaK
# R (bohr)   SDP(a.u.)					
7       417.79872112
7.5     419.18488739
8       423.19139772
8.5     429.10575957
9       436.77694129
9.5     444.99602780
10      453.75589673
10.5    462.55279364
11      471.11403586
11.5    479.25955619
12      486.83347228
13      500.24364475
14      510.93224073
15      519.88187460
16      526.82003059
18      536.80281610
20      543.58579956
22      547.93957702
25      552.28097222
30      556.46883794
35      558.69184325
40      559.88324692
45      560.66337947
50      561.03377710

# BaRb	
# R (bohr)   pol_xx (a.u.)				
7	447.53665452
7.5	432.43463040
8	437.09706512
8.5	444.11719762
9	452.33903427
9.5	462.13701370
10	471.51968937
10.5	476.99773575
11	490.82466126
11.5	499.83939959
12	508.22851227
13	523.13987459
14	535.10962618
15	544.82908638
16	552.50541925
18	563.55055773
20	570.83523535
22	575.73639896
25	580.67107801
30	585.21147002
35	587.48321618
40	588.87761884
45	589.66579365
50	590.20325938

# BaCs
# R (bohr)   pol_xx (a.u.)					
9	485.66382981
9.5	498.28826059
10	511.19276139
10.5	524.12562405
11	536.42696770
11.5	548.23325871
12	559.13470118
13	578.59131073
14	594.21694249
15	606.76149729
16	616.60111970
18	630.60806247
20	639.70623069
22	645.54902110
25	651.71755801
30	657.31101654
35	660.25854449
40	661.84483074
45	662.87723422
50	663.52131239

# BaFr
# R (bohr)   pol_xx (a.u.)					
8	443.68868419
8.5	449.91203117
9	457.99041629
9.5	467.71130320
10	477.23862940
10.5	487.25222246
11	496.86506276
11.5	505.98152626
12	514.51947866
13	529.70863254
14	542.15581338
15	552.17984902
16	560.03099678
18	571.39212055
20	579.08158271
22	583.87076081
25	588.86665261
30	593.49995860
35	595.79545751
40	597.19709986
45	598.04679950
50	598.59837268

# RaLi
# R (bohr)   pol_xx (a.u.)
5	266.61711993
5.5	327.39993659
6	341.84981260
6.5	333.05313255
7	328.45010801
7.5	328.70246676
8	331.56860249
8.5	336.02426842
9	341.44877870
9.5	347.32122046
10	353.25681392
10.5	358.99626269
11	364.38109527
11.5	369.34146382
12	373.82931654
13	381.45231014
14	387.46090672
15	392.17453391
16	395.88797063
18	401.21785653
20	404.73926165
25	409.48404666
30	411.69331010

# RaNa	
# R (bohr)   pol_xx (a.u.)	
6.5	335.62014005
7	334.40057155
7.5	335.17938800
8	337.47569819
8.5	341.28501579
9	345.79532257
9.5	350.76540598
10	355.93111966
10.5	361.02117019
11	365.88720582
11.5	370.45202703
12	374.65679202
13	381.92983311
14	387.64596479
15	392.22415990
16	395.84763385
18	401.07138989
20	404.54925079
22	406.87568821
25	409.20662809
30	411.38868937
35	412.50976483
40	413.14979535
45	413.51107348
50	413.77465027

# RaK
# R (bohr)   pol_xx (a.u.)		
6.5	441.75110276
7	418.46108604
7.5	414.63017135
8	416.76926560
8.5	421.13857529
9	427.34180016
9.5	434.26843416
10	441.55006037
10.5	448.97466421
11	456.31009164
11.5	463.32409204
12	470.10344167
13	482.03314674
14	491.89226871
15	499.81859064
16	506.15384117
18	515.27286217
20	521.15244597
22	525.38944732
25	529.47458289
30	533.63084243
35	535.19526335
40	536.29738738
45	536.96367235
50	537.39185086

# RaRb	
# R (bohr)   pol_xx (a.u.)	
6.5	498.81552303
7	449.22481482
7.5	438.47406494
8	438.16912108
8.5	441.79332309
9	447.71889509
9.5	454.66694576
10	462.33454077
10.5	470.13250287
11	477.89676933
11.5	485.45707472
12	492.66000264
13	505.64398725
14	516.47006637
15	525.21977938
16	532.20501144
18	542.25507643
20	547.73398682
22	553.41073050
25	557.85478867
30	561.97985788
35	564.14091659
40	565.48099860
45	566.21819829
50	566.68929591

# RaCs	
# R (bohr)   pol_xx (a.u.)				
7.5	517.77754197
8	496.48301291
8.5	493.05915292
9	496.62228946
9.5	503.59889320
10	511.30163951
10.5	520.40831383
11	529.51501851
11.5	538.56907260
12	547.35874295
13	563.49135576
14	577.19678307
15	588.64071104
16	597.22514470
18	609.92343907
20	618.08725093
22	623.76003126
25	629.23265568
30	634.33092771
35	636.91496354
40	638.61618054
45	639.52051016
50	640.10181916

# RaFr	
# R (bohr)   pol_xx (a.u.)	
7	467.74753707
7.5	454.46896576
8	450.59898832
8.5	452.23157736
9	456.86408259
9.5	462.92050484
10	470.20967327
10.5	477.69741667
11	485.24211127
11.5	492.64848559
12	499.77456086
13	512.77694513
14	523.78586440
15	532.75048629
16	539.92058997
18	550.14162109
20	556.95169033
22	561.55942411
25	566.08038591
30	570.30162833
35	572.48842410
40	573.72895986
45	574.49540475
50	574.97906255


==> anc/pol_xx_AM-AM_X.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Perpendicular components of the static electric dipole polarizability for alkali-metal molecules in the X^1\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb

# Li2
# R (bohr)   pol_xx (a.u.)
3.5	125.49084576
4	138.08087188
4.5	150.87163028
5	164.30915350
5.5	178.36464566
6	192.77994016
6.5	207.20995094
7	221.29862721
7.5	234.70141574
8	247.10302239
8.5	258.24558709
9	267.96884312
9.5	276.23302253
10	283.12907600
10.5	288.83339218

# LiNa
# R (bohr)   pol_xx (a.u.)
3       139.39528708
3.5     145.80491893
4       153.19196405
4.5     162.63743305
5       173.96393082
5.5     186.68830603
6       200.22427316
6.5     213.99767502
7       227.57113970
7.5     240.46878320
8       252.33838028
8.5     262.88231129
9       271.95706912
9.5     279.52497499
10      285.69938672
10.5    290.68728350
11      294.71417452
11.5    298.07035071

# LiK
# R (bohr)   pol_xx (a.u.)		
4       204.20327957
4.5     207.51110412
5       214.23259813
5.5     224.51642133
6       237.57323021
6.5     252.58632940
7       268.91999551
7.5     286.03838882
8       303.57798312
8.5     321.17190824
9       338.42715925
9.5     354.82398238
10      369.75070753
10.5    382.57045810
11      392.81010947
11.5    400.30260834
12      405.24177689
13      409.43365821

# LiRb
# R (bohr)   pol_xx (a.u.)		
3       205.46444495
3.5     221.61624040
4       225.99557897
4.5     225.96096670
5       228.32226844
5.5     235.15589572
6       245.99991178
6.5     259.80132827
7       275.62910964
7.5     292.83395432
8       310.94491479
8.5     329.61574348
9       348.49247174
9.5     367.11107836
10      384.80605323
10.5    400.73464154
11      414.01802960
11.5    424.00007354
12      430.45317094
13      434.12760522

# LiCs
# R (bohr)   pol_xx (a.u.)		
5.5     253.76956671
6       260.30362690
6.5     271.72921654
7       286.49428404
7.5     303.72825648
8       322.73995905
8.5     343.32702117
9       365.22128295
9.5     388.25149178
10      412.03003633
10.5    435.78896694
11      458.26444455
11.5    477.83507662
12      492.86679521
13      505.71147156
14      497.85148886

# LiFr
# R (bohr)   pol_xx (a.u.)	
3       208.35915566
3.5     238.85157637
4       254.24393465
4.5     255.11506931
5       250.87368812
5.5     249.83024875
6       254.50197734
6.5     264.11734711
7       277.34819133
7.5     292.95988227
8       310.23857159
8.5     328.59220389
9       347.59242814
9.5     366.82253793
10      385.75069487
10.5    403.53124371
11      419.20093759
11.5    431.67410425
12      440.07952479
13      444.04436173
14      435.07565951

# Na2
# R (bohr)   pol_xx (a.u.)
4       170.77269558
4.5     177.18665140
5       185.97644885
5.5     196.90137378
6       209.22007297
6.5     222.19278117
7       235.18098988
7.5     247.59509643
8       258.97883006
8.5     269.00220291
9       277.48785806
9.5     284.42919393
10      289.95168168
10.5    294.30351515
11      297.87370568
11.5    300.99154947
12      303.66152760

# NaK	
# R (bohr)   pol_xx (a.u.)	
6       258.61432641
6.5     271.55861744
7       286.41651352
7.5     302.40913566
8       318.86542320
8.5     335.23176967
9       350.97430623
9.5     365.73860075
10      379.05408885
10.5    390.65199667
11      400.23318093
11.5    407.81049370
12      413.49099138
13      420.51467085

# NaRb           
# R (bohr)   pol_xx (a.u.)
3       226.58431135
3.5     246.15709913
4       256.70322771
4.5     260.08037412
5       261.23642510
5.5     264.58356820
6       271.84186251
6.5     282.75406680
7       296.65144893
7.5     312.39580858
8       329.30039697
8.5     346.60965662
9       363.85302815
9.5     380.55244113
10      396.21018914
10.5    410.27386874
11      422.30969052
11.5    432.03973019
12      439.29179606
13      447.19669791

# NaCs	
# R (bohr)   pol_xx (a.u.)		
3       249.33082636
3.5     274.10318103
4       291.54277559
4.5     298.15938387
5       297.13135018
5.5     295.12095284
6       296.76503232
6.5     303.95263411
7       315.54746147
7.5     330.66555329
8       348.16291372
8.5     367.28098371
9       387.44674907
9.5     408.22310712
10      429.15910922
10.5    449.71797183
11      468.93423610
11.5    486.08533643
12      500.22694677
13      517.37457102
14      520.40601349

# NaFr	
# R (bohr)   pol_xx (a.u.)		
6        284.98685742
6.5      291.33774956
7        301.72906986
7.5      315.24508108
8        330.91837031
8.5      347.77674773
9        365.23609492
9.5      382.55322988
10       399.27962416
10.5     414.72607472
11       428.43326742
11.5     439.76772713
12       448.45019738
13       457.29203794
14       457.31367140

# K2
# R (bohr)   pol_xx (a.u.)	
4.5      323.63274670
5        330.62649510
5.5      333.87990857
6        338.68210841
6.5      347.23229390
7        359.75668533
7.5      375.26298024
8        392.70316870
8.5      411.06768623
9        429.53990499
9.5      447.47985015
10       464.40286235
10.5     479.98621909
11       494.04487550
11.5     506.51774899
12       517.42563346
13       535.17802775
14       548.73953593

# KRb
# R (bohr)   pol_xx (a.u.)	
5       358.09436883
5.5     362.21028199
6       364.61839420
6.5     369.99491618
7       379.64774094
7.5     393.29546632
8       409.69538992
8.5     427.81046972
9       446.67217685
9.5     465.39066977
10      483.43844736
10.5    500.31824139
11      515.77022469
11.5    529.64887146
12      541.93585891
13      562.05895032
14      577.41313748

# KCs
# R (bohr)   pol_xx (a.u.)			
4       336.96334020
4.5     377.90347756
5       401.92206166
5.5     411.56665117
6       412.76111170
6.5     413.36563464
7       417.98915447
7.5     427.96307031
8       442.50938640
8.5     460.06182652
9       479.74209065
9.5     500.37137487
10      521.15990042
10.5    541.49909965
11      560.93008885
11.5    579.11003410
12      595.78113235
13      624.08394456
14      645.62364372

# KFr
# R (bohr)   pol_xx (a.u.)			
3       195.35316255
3.5     257.94393838
4       316.36893499
4.5     357.39665276
5       381.66704599
5.5     391.89542730
6       393.92479010
6.5     394.43504744
7       398.12603171
7.5     406.68552032
8       419.48738118
8.5     435.35481041
9       453.04066015
9.5     471.47171603
10      489.79588570
10.5    507.36841382
11      523.73944288
11.5    538.62833062
12      551.91856188
13      573.80063055
14      590.46720486

# Rb2
# R (bohr)   pol_xx (a.u.)	
5.5     393.11447699
6       395.31301871
6.5     397.72665002
7       403.91384817
7.5     414.87755976
8       429.67118378
8.5     446.96730919
9       465.65617760
9.5     484.78025258
10      503.55830575
10.5    521.47199818
11      538.00296746
11.5    553.04503610
12      566.53257758
13      589.01894835
14      606.58807996

# RbCs	
# R (bohr)   pol_xx (a.u.)		
4.5     385.84353285
5       423.68540642
5.5     443.29743724
6       449.46130299
6.5     449.21445436
7       450.48892201
7.5     456.72861154
8       468.23284111
8.5     483.97263572
9       502.56841689
9.5     522.80061874
10      543.53456477
10.5    564.11627548
11      584.13318561
11.5    602.79324435
12      620.08007404
13      649.98342407
14      673.96211062

# RbFr	
# R (bohr)   pol_xx (a.u.)		
6       426.52857019
6.5     426.96505636
7       427.95724306
7.5     433.12389028
8       443.37444626
8.5     457.35363449
9       474.14452524
9.5     492.38561058
10      511.03533241
10.5    529.28496558
11      546.55211710
11.5    562.47762024
12      576.86833577
13      601.08266848
14      620.19959967

# Cs2
# R (bohr)   pol_xx (a.u.)	
6       507.78558017
6.5     512.85452696
7       511.54404332
7.5     511.51544500
8       517.72939781
8.5     529.86505273
9       546.60096140
9.5     566.31908075
10      587.78155454
10.5    609.85686559
11      631.74331285
11.5    652.83602976
12      672.79538149
13      708.32336769
14      738.17720920

# CsFr
# R (bohr)   pol_xx (a.u.)			
6.5     485.95026362
7       484.84272548
7.5     484.98275561
8       490.10695182
8.5     500.70288205
9       515.83756715
9.5     533.80916717
10      553.45634985
10.5    573.65365228
11      593.56049843
11.5    612.60722288
12      630.37576609
13      661.55852551
14      687.18541064

# Fr2
# R (bohr)   pol_xx (a.u.)
7	457.74849281
7.5	457.74903981
8	462.22132585
8.5	471.70740413
9	485.31560896
9.5	501.65653187
10	519.43674595
10.5	537.56820364
11	555.22404131
11.5	571.83017748
12	587.05753275
13	612.97574149
14	633.68024291


==> anc/pol_xx_AM-AM_a.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Perpendicular components of the static electric dipole polarizability for alkali-metal molecules in the a^3\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb

# Li2
# R (bohr)   pol_xx (a.u.)
3.5	179.59939613
4	188.23172074
4.5	196.93510342
5	205.44807785
5.5	213.47510302
6	221.47792559
6.5	229.61589160
7	237.89697562
7.5	246.19572939
8	254.34104957
8.5	262.12523328
9	269.40150234
9.5	276.06227268
10	282.05943808
10.5	287.38595492
11	292.07070399
11.5	296.16170447
12	299.72222502
13	305.49534434
14	309.86109572
15	313.19501777
16	315.77936345
18	319.42389246
20	321.80147748
22	323.41645112
25	324.98543139
30	326.40991269
35	327.15111014
40	327.56420144
45	327.80383368
50	327.99161617

# LiNa
# R (bohr)   pol_xx (a.u.)
6	233.25002508
6.5	238.87179805
7	245.26293623
7.5	251.51975638
8	258.60743540
8.5	265.29256343
9	271.80794837
9.5	277.73430088
10	283.25413109
10.5	288.23560547
11	292.66584716
11.5	296.57986647
12	300.00149059
13	305.60088067
14	309.85753051
15	313.19536083
16	315.64214964
18	319.23786355
20	321.58155432
22	323.17293699
25	324.74664022
30	326.15632495
35	326.88819715
40	327.28246083
45	327.52090124
50	327.68896585


# LiK
# R (bohr)   pol_xx (a.u.)		
4	290.59113865
4.5	294.63380309
5	297.87665051
6.5	322.01429337
7	331.21860952
7.5	339.36303544
8	347.13183487
8.5	355.31195158
9	363.56269857
9.5	371.24400819
10	378.86139734
10.5	386.04506113
11	392.70444188
11.5    398.77945994
12      404.31542180
13      413.47775516
14      420.68364621
15      426.27703101
16      433.07648684
18      436.84148005
20      440.88739628
22      443.64085409
25      446.33882032
30      448.81478067
35      450.17355183
40      450.81571801
45      451.30851828
50      451.53262010

# LiRb
# R (bohr)   pol_xx (a.u.)		
6.5	345.57419676
7	356.23437415
7.5	364.40275102
8	371.96345281
8.5	379.63389593
9	387.34524298
9.5	395.11366967
10	402.74466653
10.5	410.09499313
11	416.99054813
11.5	423.37845795
12	429.19826731
13	441.34450249
14	446.96985213
15	453.07729945
16	457.86104360
18	464.64762013
20	469.05109912
22	472.33676122
25	475.05043105
30	477.75341000
35	479.15215515
40	479.94395618
45	480.42614637
50	480.73595363

# LiCs
# R (bohr)   pol_xx (a.u.)		
7	413.26118472
7.5	424.35519507
8	431.82823188
8.5	438.82789686
9	446.30452516
9.5	453.84513783
10	461.38621269
10.5	469.27915508
11	477.08714854
11.5	484.36647967
12	491.14390058
13	503.01177504
14	512.58953050
15	520.16062850
16	526.08830086
18	534.48206603
20	539.92394194
22	543.61503186
25	547.38951087
30	550.56435255
35	552.29324960
40	553.34240341
45	553.93119996
50	554.31253651

# LiFr
# R (bohr)   pol_xx (a.u.)		
6.5	373.22631346
7	376.75997592
7.5	381.72356344
8	387.15988029
8.5	393.05160325
9	399.26029203
9.5	405.76556344
10	412.40338587
10.5	418.90656695
11	425.46916197
11.5	431.51412376
12	437.10905152
13	446.97611560
14	454.81258610
15	461.08049517
16	465.93494102
18	472.80487993
20	477.29390334
22	480.58515137
25	483.51595842
30	486.13615974
35	487.57604714
40	488.38405206
45	488.87618266
50	489.19393294

# Na2
# R (bohr)   pol_xx (a.u.)
6.5	247.00938957
7	252.15921005
7.5	257.46012943
8	263.01171056
8.5	268.63214407
9	274.22327958
9.5	279.56260601
10	284.58673569
10.5	289.20042814
11	293.35573481
11.5	297.07295153
12	300.35508007
13	305.76411018
14	309.89585684
15	312.96905809
16	315.57798184
18	319.06014010
20	321.31172838
22	322.88190323
25	324.36003039
30	325.94018876
35	326.57988322
40	327.04022715
45	327.29053237
50	327.45272938

# NaK	
# R (bohr)   pol_xx (a.u.)	
6	348.64277632
6.5	352.07870337
7	354.73795015
7.5	357.62269999
8	361.61598860
8.5	366.31868329
9	371.66863922
9.5	377.41056690
10	383.61104612
10.5	389.50375097
11	395.23373630
11.5	400.64107270
12	405.61144647
13	414.29308317
14	421.10982122
15	426.57849508
16	430.79687816
18	436.91102428
20	440.84917499
22	443.48152005
25	446.11888620
30	448.53337454
35	449.80500547
40	450.52807400
45	450.95258747
50	451.23472887

# NaRb           
# R (bohr)   pol_xx (a.u.)
6	379.60664372
6.5	384.69107176
7	385.28967798
7.5	387.37085220
8	389.33624842
8.5	393.64449981
9	398.16526078
9.5	403.24522297
10	408.86598572
10.5	414.65584172
11	420.38749984
11.5	425.90212979
12	431.06135104
13	440.12332773
14	447.53757197
15	453.40938300
16	458.01068268
18	464.63633589
20	468.99977451
22	471.93588898
25	474.77371731
30	477.53229296
35	478.91842200
40	479.70541641
45	480.18009716
50	480.47631503

# NaCs	
# R (bohr)   pol_xx (a.u.)		
6.5	466.62093359
7	465.42056475
7.5	463.71849203
8	462.54293557
8.5	463.93210096
9	464.72237022
9.5	468.02545876
10	472.40091021
10.5	477.51306829
11	483.11046112
11.5	488.81029193
12	494.43719831
13	506.20306706
14	513.43240557
15	520.73960478
16	526.41615093
18	534.57601143
20	539.91013783
22	543.54462600
25	547.05047592
30	550.37597713
35	551.45113538
40	552.39987455
45	553.00510917
50	553.38121183

# NaFr	
# R (bohr)   pol_xx (a.u.)		
6	409.89416379
6.5	408.52099255
7	407.26558677
7.5	406.96743508
8	407.60474531
8.5	410.50481627
9	411.90079537
9.5	415.53967617
10	419.89745500
10.5	424.61113640
11	429.70719778
11.5	434.62056033
12	439.48083749
13	448.41974068
14	455.62159107
15	461.51933748
16	466.19522391
18	472.92793010
20	477.27249444
22	480.25831097
25	483.18091558
30	486.01025878
35	487.41229739
40	488.21955602
45	488.71051126
50	489.01703212

# K2
# R (bohr)   pol_xx (a.u.)	
4.5	405.76468234
5	412.98448946
5.5	418.54039853
6	424.18589652
6.5	429.27325251
7	434.43746119
7.5	439.58017608
8	444.89873954
8.5	450.59696828
9	456.84073848
9.5	463.6409659
10	470.86591377
10.5	478.35100429
11	485.87966126
11.5	493.26395521
12	500.34732351
13	513.14145344
14	523.92896367
15	532.75787212
16	539.80640416
18	550.00610513
20	556.74855719
22	561.3864023
25	565.9515889
30	570.17704705
35	572.37160325
40	573.61270831
45	574.3663898
50	574.85393165

# KRb
# R (bohr)   pol_xx (a.u.)	
7	464.67328065
8	473.08909234
8.5	477.82870558
9	483.16309750
9.5	489.12795052
10	495.63428672
10.5	502.63148989
11	509.89111668
11.5	517.16936895
12	525.18661084
13	537.52441698
14	548.89103063
15	558.28953407
16	565.89912401
18	576.92100449
20	584.27105085
22	589.32232423
25	594.29520093
30	599.09542637
35	601.44775415
40	602.79004185
45	603.60908577
50	604.13619639

# KCs
# R (bohr)   pol_xx (a.u.)			
6	512.73961805
6.5	526.41433052
7	531.91145008
7.5	535.72562211
8	538.74129043
8.5	542.00549920
9	545.72447669
9.5	550.17333449
10	555.03296971
10.5	561.93183110
11	568.83582948
11.5	576.10847887
12	583.51319717
13	597.94296175
14	610.91307316
15	621.83425990
16	631.02460399
18	644.38960771
20	653.33176769
22	659.47862794
25	665.53494736
30	671.14454276
35	674.07107321
40	675.72926969
45	676.73859860
50	677.37355488

# KFr
# R (bohr)   pol_xx (a.u.)			
5	536.34705449
5.5	525.67062909
6	514.38355831
6.5	506.43082005
7	501.45908227
7.5	499.14760410
8	499.09322746
8.5	500.23044895
9	502.59457970
9.5	506.09804600
10	510.54477689
10.5	515.82430962
11	521.62643897
11.5	527.85707192
12	534.14460098
13	546.27399874
14	557.37815256
15	566.41386522
16	574.03356999
18	585.14605229
20	592.52366395
22	597.59352860
25	602.60886261
30	607.27125270
35	609.70798262
40	611.08587528
45	611.92796858
50	612.46706565

# Rb2
# R (bohr)   pol_xx (a.u.)	
5.5	490.92961262
6	492.72250533
6.5	494.55494911
7	496.58435120
7.5	499.28095825
8	502.47521762
8.5	505.91787999
9	510.21624546
9.5	515.24393803
10	521.02067173
10.5	527.43794237
11	534.26834421
11.5	541.29141830
12	548.34629020
13	561.60250301
14	573.63375549
15	583.59010058
16	591.81867903
18	603.76409311
20	611.67679468
22	617.15549111
25	622.56417704
30	627.59197743
35	630.19693505
40	631.68133090
45	632.58653722
50	633.16939503

# RbCs	
# R (bohr)   pol_xx (a.u.)		
7	564.77420571
7.5	567.66884973
8	569.47758929
8.5	571.36680101
9	573.99864357
9.5	577.58702116
10	582.07654689
10.5	587.49805470
11	593.72606154
11.5	600.50425094
12	607.61434349
13	621.89688782
14	635.44387621
15	646.71820502
16	656.37562267
18	670.72418705
20	680.44842203
22	687.04713357
25	693.60709040
30	700.22192500
35	702.89761879
40	704.71002448
45	705.81496436
50	706.53119303

# RbFr	
# R (bohr)   pol_xx (a.u.)		
5.5	554.23364120
6	546.65858784
6.5	540.31834622
7	535.07962082
7.5	531.84017872
8	530.36936993
8.5	530.30749740
9	531.47727795
9.5	533.92628729
10	537.43876140
10.5	539.74977249
11	547.59746979
11.5	552.49872190
12	558.61485782
13	571.08115652
14	582.28379186
15	592.09057599
16	600.03156244
18	612.02236031
20	619.97599596
22	625.42212942
25	630.89835618
30	635.97173096
35	638.85046683
40	640.13199091
45	641.04946927
50	641.63805069

# Cs2
# R (bohr)   pol_xx (a.u.)	
7.5	635.41205196
8	635.50925364
8.5	636.06901438
9	637.59778340
9.5	639.92300505
10	643.22161018
10.5	647.57543566
11	652.99413762
11.5	659.24928668
12	666.13749408
13	680.79908374
14	695.24671244
15	708.15120796
16	719.53425163
18	736.65462719
20	748.24119821
22	756.19874298
25	764.89270435
30	771.51633445
35	775.38406708
40	777.79868707
45	778.92162096
50	779.77937508

# CsFr
# R (bohr)   pol_xx (a.u.)			
6	619.10787309
6.5	617.80239292
7	611.81210555
8	603.74169738
8.5	601.02991966
9	599.94742196
9.5	600.30161319
10	602.01811203
10.5	605.05773706
11.5	614.17640626
13	631.87876714
14	644.13585255
15	655.41309851
16	664.83945585
18	679.18928090
20	688.72762995
22	695.39779366
25	701.92586037
30	708.07060240
35	711.28642378
40	713.11482645
45	714.23005289
50	714.94905598

# Fr2
# R (bohr)   pol_xx (a.u.)
6	584.54623922
6.5	577.16466182
7	568.17751596
7.5	561.85166193
8	557.38862426
8.5	554.56946421
9	553.23854275
9.5	553.29628708
10	555.06233019
10.5	557.23117862
11	560.82279878
11.5	563.54502897
12	570.16910267
13	580.81445019
14	591.23912820
15	601.20956283
16	608.48391581
18	620.36356030
20	628.34314269
22	633.81967789
25	639.25875492
30	644.35398576
35	647.02206214
40	648.54194687
45	649.47260927
50	650.06398654


==> anc/pol_zz_AEM-AEM.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Parallel components of the static electric dipole polarizability for alkali-metal diatomic molecules in the X^1\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb

# Be2
# R (bohr)   pol_zz (a.u.)
3	90.07473864
3.5	104.94362328
4	122.16567958
4.5	134.37168207
5	136.36660890
5.5	129.59116981
6	119.23397560
6.5	109.26274268
7	101.20831840
7.5	95.18237528
8	90.78342919
8.5	87.58709046
9	85.23567303
9.5	83.47559739
10	82.13143235
10.5	81.08354038
11	80.25241675
11.5	79.58535943
12	79.03796021
13	78.20914666
14	77.61762984
15	77.18480697
16	76.86007623
18	76.41879108
20	76.14326407
22	75.96237046
25	75.78851557
30	75.62933951
35	75.54299134
40	75.49642791
45	75.46915589
50	75.45218162

# BeMg		
# R (bohr)   pol_zz (a.u.)		
3.5	167.78024224
4	179.39666304
4.5	190.60994214
5	196.39503307
5.5	193.87174552
6	184.48977175
6.5	172.02528920
7	159.70198979
7.5	149.15117799
8	140.76068874
8.5	134.29195042
9	129.39861267
9.5	125.66542387
10	122.81100408
10.5	120.59197479
11	118.84559763
11.5	117.45025699
12	116.32170185
13	114.62695329
14	113.44239010
15	112.58561062
16	111.95137836
18	111.09538173
20	110.56483800
22	110.21702448
25	109.88483109
30	109.58531493
35	109.43262555
40	109.34816260
45	109.29666928
50	109.26434857

# BeCa		
# R (bohr)   pol_zz (a.u.)		
4.5	296.13531132
5	312.35592871
5.5	325.58857595
6	329.45090874
6.5	322.59455566
7	308.14147584
7.5	290.62884772
8	273.54756429
8.5	258.67660958
9	246.49808569
9.5	236.83075625
10	229.25405733
10.5	223.33176423
11	218.67359652
11.5	214.97913986
12	212.01889871
13	207.65905401
14	204.67745713
15	202.56652880
16	201.02922093
18	199.00159361
20	197.77491565
22	196.98004621
25	196.23398310
30	195.57045857
35	195.23729208
40	195.04983891
45	194.93766729
50	194.86733834

# BeSr		
# R (bohr)   pol_zz (a.u.)		
4.5	351.81243368
5	365.02032458
5.5	379.70248798
6	388.15628483
6.5	386.27107614
7	374.71882149
7.5	357.38327136
8	338.41023759
8.5	320.61742343
9	305.30859328
9.5	292.75289234
10	282.70657828
10.5	274.74734310
11	268.44359365
11.5	263.42629445
12	259.40316658
13	253.47909042
14	249.45058817
15	246.61720352
16	244.56647378
18	241.88779526
20	240.28868268
22	239.26450427
25	238.30866365
30	237.46558128
35	237.04431180
40	236.80639691
45	236.66520326
50	236.57512634

# BeBa		
# R (bohr)   pol_zz (a.u.)		
5.5	485.02292890
6	499.02419693
6.5	504.51284369
7	497.43228220
7.5	480.38144251
8	458.27258111
8.5	435.43009366
9	414.49278973
9.5	396.59053215
10	381.85435807
10.5	369.96211816
11	360.43663124
11.5	352.80041095
12	346.65164588
13	337.58003383
14	331.41498170
15	327.10138998
16	324.00572923
18	320.00213508
20	317.63492490
22	316.15963371
25	314.79040490
30	313.56763174
35	312.93989440
40	312.59909997
45	312.40100742
50	312.27494873

# BeRa
# R (bohr)   pol_zz (a.u.)		
4.5	360.41895203
5	410.05011093
5.5	431.41814598
6	446.39445355
6.5	452.32764001
7	447.82687502
7.5	434.79083007
8	416.94650304
8.5	397.86419291
9	379.93260992
9.5	364.30356204
10	351.25937484
10.5	340.62230378
11	332.04312211
11.5	325.12870740
12	319.54531732
13	311.29667138
14	305.70002752
15	301.77614423
16	298.97039076
18	295.36078677
20	293.24738711
22	291.91390342
25	290.69224917
30	289.61560793
35	289.08113160
40	288.78413315
45	288.60587798
50	288.49209400

# Mg2
# R (bohr)   pol_zz (a.u.)
3	191.47986632
3.5	221.58119646
4	240.60276201
4.5	252.58319602
5	259.25255795
5.5	259.66632484
6	253.49469479
6.5	242.23622586
7	228.48451408
7.5	214.59037771
8	202.00993367
8.5	191.33468322
9	182.60942170
9.5	175.61537788
10	170.05442896
10.5	165.63804138
11	162.11459979
11.5	159.28463426
12	156.99245296
13	153.57296752
14	151.20667013
15	149.51462481
16	148.26978895
18	146.43258601
20	145.58377006
22	144.91630736
25	144.28335271
30	143.71805446
35	143.43229896
40	143.27404642
45	143.17742580
50	143.11569430

# MgCa
# R (bohr)   pol_zz (a.u.)
4.5	351.35624080
5	383.11080334
5.5	399.16565470
6	406.04450624
6.5	404.38213591
7	394.71236437
7.5	379.06502803
8	360.34339337
8.5	341.23236583
9	323.49910339
9.5	307.99111664
10	294.91788746
10.5	284.13009477
11	275.32753757
11.5	268.17174967
12	262.35361975
13	253.69924333
14	247.79514297
15	243.64286082
16	240.63738670
18	236.70566998
20	234.34243531
22	232.82236361
25	231.39813152
30	230.14100611
35	229.50987136
40	229.15913746
45	228.94703216
50	228.81194059

# MgSr
# R (bohr)   pol_zz (a.u.)
5.5	443.17191828
6	459.57318002
6.5	464.69117569
7	460.28550582
7.5	448.09605879
8	430.61634369
8.5	410.76950424
9	390.95770921
9.5	372.70046596
10	356.70899865
10.5	343.13640708
11	331.82781203
11.5	322.49688047
12	314.82696977
13	303.32076949
14	295.42574975
15	289.88211193
16	285.88885948
18	280.70675967
20	277.63640924
22	275.67775942
25	273.84936902
30	272.25036501
35	271.44928276
40	271.00455486
45	270.73628326
50	270.56517183

# MgBa
# R (bohr)   pol_zz (a.u.)
5.5	491.57853050
6	556.13388395
6.5	578.25284989
7	582.53693305
7.5	575.53345255
8	560.04277735
8.5	539.08965219
9	515.81403818
9.5	492.74477260
10	471.46885368
10.5	452.72849320
11	436.69283718
11.5	423.19602812
12	411.94128448
13	394.82715874
14	382.95821446
15	374.61342254
16	368.62989236
18	360.95148312
20	356.44017066
22	353.62081462
25	351.02894822
30	348.74651806
35	347.58985998
40	346.95854993
45	346.58425238
50	346.34693839

# MgRa
# R (bohr)   pol_zz (a.u.)
5	370.11712811
5.5	440.56814522
6	486.83719660
6.5	510.82983668
7	519.61236932
7.5	517.13451921
8	506.28316990
8.5	490.00886338
9	471.14387826
9.5	451.94111749
10	433.87392475
10.5	417.69342329
11	403.66559028
11.5	391.73560481
12	381.70664834
13	366.33169634
14	355.61116783
15	348.05215273
16	342.62448003
18	335.66432307
20	331.60331304
22	329.05108787
25	326.70571613
30	324.66860171
35	323.65454581
40	323.09271478
45	322.75395620
50	322.53824338

# Ca2
# R (bohr)   pol_zz (a.u.)
5.5	533.87656203
6	567.20808595
6.5	587.31780041
7	596.86113786
7.5	594.88148895
8	581.64738482
8.5	559.61246608
9	532.46794357
9.5	503.82245081
10	476.35372152
10.5	451.60288016
11	430.19932662
11.5	412.16432373
12	397.20438349
13	374.79447064
14	359.66404016
15	349.26782223
16	341.92869703
18	332.60270106
20	327.14428630
22	323.68627274
25	320.48638150
30	317.68505835
35	316.29188493
40	315.51510563
45	315.04598644
50	314.74842353

# CaSr
# R (bohr)   pol_zz (a.u.)
5	479.41441971
5.5	555.68082257
6	611.56039078
6.5	645.38823176
7	664.52216765
7.5	671.06942299
8	665.11634350
8.5	648.03828229
9	622.81850740
9.5	593.19490254
10	562.60595136
10.5	533.51059535
11	507.30869521
11.5	484.55729404
12	465.26534231
13	435.77127190
14	415.57474879
15	401.66460678
16	391.88570031
18	379.57666029
20	372.47329578
22	368.01356953
25	363.91178401
30	360.34420043
35	358.57209946
40	357.58448348
45	356.99282046
50	356.61635536

# CaBa
# R (bohr)   pol_zz (a.u.)
6.5	751.40571670
7	797.77615230
7.5	819.24911501
8	825.20695065
8.5	816.60806325
9	795.03315601
9.5	763.94618185
10	727.73091028
10.5	690.38739514
11	654.70952569
11.5	622.64165018
12	594.59237099
13	550.56014418
14	519.86831994
15	498.66678194
16	483.84597147
18	465.46120825
20	455.09806739
22	448.70885938
25	442.89310620
30	437.84863692
35	435.33749221
40	433.95184315
45	433.13011599
50	432.60696282

# CaRa
# R (bohr)   pol_zz (a.u.)
5.5	516.01941180
6	596.12009215
6.5	665.16729044
7	707.78247482
7.5	731.62422120
8	740.20208825
8.5	735.22073689
9	718.81659221
9.5	694.12074106
10	664.74565062
10.5	633.96229638
11	604.19577619
11.5	576.92919415
12	552.84832979
13	514.48749218
14	487.33567860
15	468.38705879
16	455.06518876
18	438.46427411
20	429.07383397
22	423.26912808
25	417.99411485
30	413.44965581
35	411.20366632
40	409.95726056
45	409.20860823
50	408.73349752

# Sr2
# R (bohr)   pol_zz (a.u.)
6	637.40149801
6.5	692.47108166
7	725.46328357
7.5	742.48149087
8	745.53904784
8.5	735.78438389
9	715.23924720
9.5	687.18544640
10	655.34068017
10.5	622.93392409
11	592.23564415
11.5	564.53579953
12	540.37115331
13	502.34899561
14	475.74190307
15	457.26820161
16	444.29005300
18	428.07451894
20	418.82822666
22	413.07617118
25	407.82075035
30	403.27638487
35	401.02099769
40	399.77185133
45	399.02194607
50	398.53800428

# SrBa
# R (bohr)   pol_zz (a.u.)
7	846.72475225
7.5	887.37918463
8	905.68349322
8.5	907.56234914
9	894.52020495
9.5	868.90059720
10	834.49678488
10.5	795.58165135
11	755.94760432
11.5	718.28238862
12	684.14068500
13	628.55105523
14	588.60193815
15	560.64642905
16	541.04126809
18	516.86849537
20	503.37890366
22	495.12906685
25	487.68607979
30	481.27578981
35	478.09031759
40	476.34031245
45	475.29801861
50	474.63606120

# SrRa
# R (bohr)   pol_zz (a.u.)
6	594.29103499
6.5	680.82025791
7	745.97492460
7.5	786.12410721
8	807.19141647
8.5	812.54688308
9	804.32033030
9.5	785.11014897
10	758.20901412
10.5	727.11713551
11	694.88727308
11.5	663.78374993
12	635.19169686
13	587.73772219
14	552.94886556
15	528.22140833
16	510.73228860
18	488.96826564
20	476.75189529
22	469.26879389
25	462.50860868
30	456.71711592
35	453.86141920
40	452.28086509
45	451.33327234
50	450.72953469

# Ba2
# R (bohr)   pol_zz (a.u.)
7.5	1096.42582891
8	1094.68437256
8.5	1101.18411595
9	1097.38037116
9.5	1078.90466461
10	1046.48171401
10.5	1003.76620310
11	955.54818955
11.5	906.34937061
12	859.39650165
13	779.12018412
14	719.37334417
15	677.03866347
16	647.36883098
18	611.24450787
20	591.55002691
22	579.73460918
25	569.18102769
30	560.17710597
35	555.72098086
40	553.28414294
45	551.83905368
50	550.92032653

# BaRa
# R (bohr)   pol_zz (a.u.)
7.5	904.83197204
8	951.55550883
8.5	973.62257435
9	977.70631766
9.5	966.37809600
10	942.40189588
10.5	909.46234513
11	871.52129993
11.5	832.14940628
12	794.03307944
13	727.49145579
14	676.70825456
15	639.98656674
16	613.86720057
18	581.59190468
20	563.80177989
22	553.07598848
25	543.49586435
30	535.34154091
35	531.31682637
40	529.10203510
45	527.78675030
50	526.95165056

# Ra2
# R (bohr)   pol_zz (a.u.)
6.5	631.45764108
7	717.69615454
7.5	789.78015870
8	836.18137819
8.5	861.66341498
9	870.25837047
9.5	864.88314793
10	848.42343620
10.5	824.07431557
11	795.03986848
11.5	764.18698984
12	733.69460767
13	679.05655305
14	636.10173834
15	604.27625579
16	581.33024618
18	552.46893004
20	536.39509349
22	526.65719136
25	517.96090139
30	510.58770293
35	506.96273070
40	504.96322336
45	503.76532619
50	503.00382713


==> anc/pol_zz_AM-AEM.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Parallel components of the static electric dipole polarizability for alkali-metal--alkaline-earth-metal molecules in the X^2\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb

# LiBe		
# R (bohr)   pol_zz (a.u.)
4.5     312.05752180
5.5     422.17414105
6       416.37439523
6.5     386.23067820
7       349.98234915
7.5     317.79997531
8       292.30295132
8.5     273.39463057
9       258.21681805
9.5     247.19755135
10      238.82367779
10.5    232.42878584
11      227.40172534
11.5    223.58298403
12      220.39186638
13      216.10225119
14      212.37373215
15      210.14147774
16      208.54697271
18      206.39167369
20      204.85952075
22      204.28575544
25      203.51450499
30      202.83132187
35      202.49299376
40      202.29700937
45      202.18410901
50      202.10972929

# BeNa
# R (bohr)   pol_zz (a.u.)		
3.5     340.97395087
4       321.73128056
4.5     370.85852091
5.5     396.51249404
6       397.88638605
6.5     378.42931624
7       350.21221311
7.5     321.09288895
8       296.55934804
8.5     276.89136596
9       261.81390285
9.5     249.98802314
10.5    234.20061575
11      228.68523615
11.5    224.31016282
12      220.99311809
13      215.95652402
14      212.50553687
15      210.08522867
16      208.35430269
18      206.13656238
20      204.79196883
22      203.94517378
25      203.18468069
30      202.51055707
35      202.15019799
40      201.96808987
45      201.85207654
50      201.76634598
	
# BeK
# R (bohr)   pol_zz (a.u.)						
3.5     257.99531107
4       409.52046680
4.5     548.88139283
5       628.30585580
5.5     649.75625804
6       651.42496982
6.3     646.23137553
6.4     642.94873647
6.5     638.94105449
6.6     634.10458284
6.65    631.41582018
6.7     628.56708405
7       608.18318519
7.5     566.98344559
8       524.93480740
8.5     487.49020169
9       456.09955430
9.5     431.74713574
10      412.14504358
10.5    396.68815276
11      384.51108026
11.5    374.81198621
12      367.04453123
13      355.71007567
14      348.00217509
15      342.77574480
16      338.94853118
18      334.32267446
20      331.68857993
22      330.07687421
25      328.63667508
30      327.40384876

# BeRb
# R (bohr)   pol_zz (a.u.)						
4       316.62847789
5       612.58674822
5.5     678.81777886
6       696.47317599
6.5     689.31241526
7       663.51626890
7.5     624.67903638
8       581.89973890
8.5     541.85230493
9       507.66328877
9.5     479.36290986
10      456.76353380
10.5    438.76225811
11      424.42822087
11.5    412.95848717
12      403.73542430
13      390.29646712
14      381.09780331
15      374.60615448
16      370.29890962
18      364.77282788
20      361.71351081
22      358.10900937
25      358.24083528
30      356.86598329
35      356.18814411
40      355.81458832
45      355.59365176
50      355.45618221

# BeCs
# R (bohr)   pol_zz (a.u.)						
3.5     376.17128112
4       383.99415098
4.5     404.51286776
5       680.53625341
5.5     806.34876247
6       860.76273260
6.5     864.37761524
7       832.56198536
7.5     786.30521386
8       733.77859599
8.5     682.88799275
9       637.93807516
9.5     600.39268629
10      570.06148273
10.5    545.12725751
11      525.29135917
11.5    509.53023839
12      496.43293977
13      477.31020874
14      464.38332930
15      455.46639171
16      449.23566730
18      441.36198193
20      437.24457265
22      434.79663725
25      432.70776774
30      430.97730065
35      430.13945293
40      429.66827522
45      429.38349708
50      429.20494093

# BeFr
# R (bohr)   pol_zz (a.u.)						
3.5     312.97300751
4.5     320.63606750
5       465.33495021
5.5     587.27716817
6       653.13886802
6.5     672.91486022
7       662.93616533
7.5     635.20561355
8       599.16147501
8.5     562.26308789
9       528.45999619
9.5     499.76667822
10      476.00636697
10.5    456.01099407
11      440.98475752
11.5    427.91068847
12      418.01291025
13      402.73461246
14      392.35051116
15      385.10457745
16      380.13929100
18      373.94600969
20      370.52500545
22      368.53846194
25      366.80225907
30      365.37813901
35      364.67963241
40      364.29929344
45      364.07058502
50      363.92462761

# MgLi	
# R (bohr)   pol_zz (a.u.)	
3.5     440.18622157
4       423.27174538
5       494.46469802
5.5     488.72870070
6       482.71141509
6.5     465.38169909
7       439.46345841
7.5     410.22291612
8       382.08715091
8.5     357.16401840
9       336.15261464
9.5     318.85882640
10      304.82085367
10.5    293.46942506
11      284.34730211
11.5    276.95314679
12      270.94589495
13      261.99058175
14      255.87604091
15      251.51364434
16      248.38419813
18      244.22769206
20      241.79130469
22      240.24323943
25      238.75336342
30      237.44350574
35      236.78416096
40      236.42534688
45      236.20429624
50      236.06340960

# MgNa
# R (bohr)   pol_zz (a.u.)		
3.5     340.97395087
4       321.73128056
4.5     370.85852091
5.5     396.51249404
6       397.88638605
6.5     378.42931624
7       350.21221311
7.5     321.09288895
8       296.55934804
8.5     276.89136596
9       261.81390285
9.5     249.98802314
10.5    234.20061575
11      228.68523615
11.5    224.31016282
12      220.99311809
13      215.95652402
14      212.50553687
15      210.08522867
16      208.35430269
18      206.13656238
20      204.79196883
22      203.94517378
25      203.18468069
30      202.51055707
35      202.15019799
40      201.96808987
45      201.85207654
50      201.76634598

# MgK
# R (bohr)   pol_zz (a.u.)		
3.5     316.27884118
4       363.92524544
4.5     453.80359575
5       550.95089897
5.5     619.79372185
6       654.84630977
6.5     665.58613526
7       659.20935845
7.5     640.53492724
8       614.15143045
8.5     584.51706855
9       554.96002506
9.5     526.48003998
10      503.54773134
10.5    481.85203127
11      463.75476541
11.5    448.05239213
12      435.56373430
13      415.83080156
14      401.84509976
15      391.94216083
16      385.01813492
18      375.94016385
20      370.91993158
22      367.81363906
25      365.04043146
30      362.66322149
35      361.49971515
40      360.85420788
45      360.46617493
50      360.22128825

# MgRb	
# R (bohr)   pol_zz (a.u.)	
5       498.93222172
6       656.95199055
6.5     687.67767198
7       694.11568120
7.5     684.06254081
8       662.78415284
8.5     635.71125179
9       606.31394217
9.5     578.48484107
10      552.49497950
10.5    529.37562896
11      509.25755318
11.5    491.99113823
12      477.31289692
13      454.34960089
14      437.86437050
15      426.33252178
16      417.94913477
18      407.49984828
20      401.61210836
22      398.06040536
25      394.93757140
30      392.28956052
35      390.99603191
40      390.28205424
45      389.85396054
50      389.58176424

# MgCs
# R (bohr)   pol_zz (a.u.)		
4.5     376.30638872
6       685.19096726
6.5     768.05226968
7       805.61930326
7.5     811.09064718
8       796.91564724
8.5     771.58065642
9       740.87692883
9.5     708.84211959
10      678.17503782
10.5    649.50752926
11      624.07128507
11.5    601.77989712
12      582.44817183
13      551.63785055
14      529.23966769
15      513.18059627
16      501.42626878
18      485.68068587
20      477.78710086
22      473.13328128
25      469.03509519
30      466.76036413
35      465.14873316
40      464.26131144
45      463.73351620
50      463.39966116

# MgFr
# R (bohr)   pol_zz (a.u.)		
5       390.72779759
5.5     470.13435096
6       556.14722487
6.5     620.05814971
7       654.46905433
7.5     664.75841777
8       658.27686649
8.5     641.33964065
9       618.95887097
9.5     594.58453529
10      570.52930447
10.5    548.07567153
11      527.80134092
11.5    509.52868150
12      494.44450110
13      469.48850422
14      451.33416370
15      438.41583056
16      429.11543233
18      417.28434917
20      410.81187328
22      406.97028885
25      403.60156140
30      400.85789078
35      399.50931409
40      398.77493032
45      398.33503001
50      398.05416691

# CaLi
# R (bohr)   pol_zz (a.u.)					
4.5     418.12270001
5       448.98578130
7       622.77011631
7.5     634.23244058
8       622.04619496
8.5     594.13418012
9.5     523.90406933
10.5    462.94216577
11      440.20493425
11.5    420.71185720
12      405.44498506
13      382.39423918
14      366.96910934
15      356.38690190
16      348.99550843
18      339.53297157
20      333.97303969
22      330.41259331
25      327.08111723
30      324.30079256
35      322.75241512
40      321.98982473
45      321.50555097
50      321.20193572

# CaNa
# R (bohr)   pol_zz (a.u.)					
4.5     420.21048353
5       440.94330724
5.5     477.86647929
6       531.65757663
7       582.56254147
7.5     600.07356637
8       597.45416297
8.5     579.69067780
9       552.52460743
9.5     522.78528824
10      493.45391108
10.5    467.08208765
11      444.29489162
11.5    424.97335744
12      408.92625134
13      384.71157768
14      368.38164669
15      357.40162912
16      349.49414862
18      339.55404206
20      333.84846643
22      330.18499084
25      326.87079943
30      323.94792561
35      322.51195898
40      321.71041153
45      321.23364849

# CaK
# R (bohr)   pol_zz (a.u.)					
5       626.18947459
5.5     676.47748847
6       742.49797126
6.5     788.23418198
7       824.45548196
7.5     858.20856032
8       878.08105661
8.5     877.59312680
9       857.80334985
9.5     823.73836653
10      783.02681038
10.5    740.44172504
11      699.73173686
11.5    662.91742098
12      630.74451191
13      579.78647601
14      544.10027792
15      519.39639263
16      502.17675823
18      481.14018909
20      469.60186751
22      462.56376049
25      456.35800689
30      451.08453639
35      448.51120595
40      447.08363794
45      446.23032318
50      445.69515819

# CaRb
# R (bohr)   pol_zz (a.u.)					
5       662.89554968
5.5     668.47924887
6       739.73485672
6.5     810.96887561
7       862.48836743
7.5     902.08270603
8       927.29127812
8.5     935.61369260
9       923.74677166
9.5     895.38679214
10      856.41699474
10.5    812.97824738
11      769.43185661
11.5    728.66422465
12      692.13293563
13      632.81901669
14      590.74348684
15      561.16771214
16      540.62476499
18      515.58913486
20      502.05898947
22      494.01693860
25      487.00073336
30      481.10099885
35      478.24347968
40      476.69167191
45      475.74794166
50      475.14405435

# CaCs
# R (bohr)   pol_zz (a.u.)				
5.5     723.29916907
6       768.49511788
6.5     884.65533412
7       990.17033733
7.5     1056.42716517
8       1095.53541722
8.5     1113.66137315
9       1111.33841654
9.5     1088.73133223
10      1049.89264537
10.5    1001.37584297
11      949.07117699
11.5    897.57663426
12      849.63060743
13      768.94098470
14      709.80445838
15      667.17995600
16      638.09510721
18      602.60183039
20      583.93987541
22      573.21372799
25      564.08340538
30      556.65421849
35      553.05759611
40      551.17500887
45      550.00778133
50      549.26875282

# CaFr
# R (bohr)   pol_zz (a.u.)				
5.5     635.73238731
6       646.73237171
6.5     720.88335082
7       799.90743029
7.5     862.11375100
8       902.87232854
8.5     924.79895329
9       927.00012658
9.5     911.02075385
10      881.29036749
10.5    843.36315331
11      802.22767957
11.5    761.62209729
12      723.44401741
13      660.05600820
14      613.06331253
15      579.11180346
16      555.63553389
18      527.17883278
20      512.14968448
22      503.46589489
25      495.98916416
30      489.85924320
35      486.87030585
40      485.30644000
45      484.33669656
50      483.71718617

# SrLi
# R (bohr)   pol_zz (a.u.)		
3       249.85592154
4       392.41959627
4.5     426.68407468
5       469.97751099
5.5     508.39225440
6       554.44718186
7       650.77354668
7.5     693.33169654
8       697.79865703
8.5     684.49871350
9       655.55073900
9.5     619.66005529
10      583.12599151
10.5    549.49710267
11      520.22566547
11.5    495.40384430
12      475.00103972
13      444.40630904
14      423.83233097
15      409.81010915
16      399.89951114
18      387.46221355
20      380.23826858
22      375.54963410
25      371.43199205
30      367.73173429
35      365.90372912
40      364.87646770
45      364.26238148
50      363.89300919

# SrNa
# R (bohr)   pol_zz (a.u.)		
5       491.10330133
5.5     503.73931731
6       547.17355783
7       605.24413789
7.5     642.66058826
8       659.48910651
8.5     655.98500737
9       636.92739513
9.5     609.57003257
10      579.13820388
10.5    549.45403303
11      522.19754821
11.5    498.49977404
12      478.17130212
13      447.09128656
14      425.73489873
15      410.92396145
16      400.58223340
18      387.63823795
20      380.17087127
22      375.51644641
25      371.23862694
30      367.55058250
35      365.70547672
40      364.68311851
45      364.02244700
50      363.67594043

# SrK
# R (bohr)   pol_zz (a.u.)	
6       722.91506450
6.5     776.74982646
7       823.88819089
7.5     869.30119551
8       906.67739232
8.5     927.56668789
9       928.05047984
9.5     909.8266724
10      878.16752466
10.5    836.46573898
11      797.51585758
11.5    757.76954520
12      720.91661025
13      659.66736662
14      615.24395824
15      583.66485410
16      561.70144654
18      534.39731761
20      519.15663363
22      510.18414212
25      502.20589202
30      495.44077723
35      492.14884365
40      490.33438302
45      489.24794186
50      488.55521146

# SrRb
# R (bohr)   pol_zz (a.u.)		
6.5     790.80515684
7.5     900.99679636
8       943.56445828
8.5     972.04993244
9       981.96337967
9.5     972.40078372
10      946.73071806
10.5    910.49800795
11      869.12716239
11.5    826.94285754
12      786.76731675
13      717.86412053
14      666.02039550
15      628.79335121
16      602.34346023
18      570.00491029
20      552.54803470
22      541.38318569
25      533.20906062
30      525.94876604
35      521.99195511
40      519.98328803
45      518.81760731
50      518.05015994

# SrCs	
# R (bohr)   pol_zz (a.u.)	
6       806.97886978
7.5     1024.34370541
8       1084.93130728
8.5     1125.65867107
9       1147.78561198
9.5     1149.80127120
10      1131.85773307
10.5    1097.99612659
11      1053.80824823
11.5    1004.91182059
12      955.67034890
13      866.24812855
14      796.07185938
15      743.56000499
16      706.85417904
18      660.96703824
20      636.68829461
22      622.90630018
25      611.22570457
30      601.68991462
35      597.11536750
40      594.62898076
45      593.15579523
50      592.20083727

# SrFr
# R (bohr)   pol_zz (a.u.)		
3.5     446.78948524
6       707.10879459
7       781.60133580
7.5     848.23499088
8       903.08482430
8.5     943.16032363
9       966.17868695
9.5     970.60776699
10      957.72907935
10.5    931.27704497
11      896.34799929
11.5    857.49117579
12      818.19439680
13      746.87097850
14      690.48103228
15      649.28684679
16      619.08765343
18      582.57090956
20      563.16088285
22      551.92761926
25      542.31964384
30      534.76656728
35      530.66608689
40      528.59147723
45      527.34248681
50      526.55379727

# BaLi	
# R (bohr)   pol_zz (a.u.)				
4.5     363.43114431
5       394.65728730
5.5     440.02456127
6       498.65859705
6.5     566.43943992
7.5     673.72033476
8       792.82360821
8.5     834.20029068
9       832.99154034
9.5     804.58069164
10      762.99400655
10.5    718.05526193
11      675.81005936
11.5    638.72897664
12      607.34525908
13      559.92271660
14      528.12961013
15      506.67092489
16      491.83095837
18      473.43688573
20      462.97409864
22      456.53031890
25      450.51161118
30      445.30340489
35      442.70757598
40      441.29492119
45      440.45466581
50      439.89393669

# BaNa
# R (bohr)   pol_zz (a.u.)
4.5     386.1966502
5.5     432.37574255
6       490.31646768
6.5     551.31128806
7.5     650.25675599
8       745.34221062
8.5     784.52048479
9       793.56299966
9.5     777.73419571
10      746.61641202
10.5    710.3674825
11      673.71402906
11.5    639.25065638
12      609.56856532
13      562.64114028
14      530.64063923
15      508.3521512
16      492.80916573
18      473.76090924
20      462.98494226
22      456.48851528
25      450.40754799
30      445.0153217
35      442.46260768
40      440.9895239
45      440.19905135
50      439.55182764

# BaK
# R (bohr)   pol_zz (a.u.)					
3.5     231.40763420
5.5     620.73058592
8.5     1003.37814155
9       1057.17807884
9.5     1079.10123882
10.5    1041.08404673
11      997.76515509
11.5    948.97748147
14      749.16221109
15      702.35935914
16      669.42918158
18      629.41794909
20      607.92023129
25      583.87863078
30      574.47433028
35      569.84975078
45      565.84706363
50      564.93434920

# BaRb	
# R (bohr)   pol_zz (a.u.)				
3.5     134.60664445
4       256.78853797
6       673.79234582
6.5     715.23736921
7       789.72275696
7.5     866.37970350
8       948.63392019
8.5     1029.23150706
9       1093.20753660
9.5     1129.47417097
10      1138.29928728
10.5    1111.41256116
11      1078.12126271
11.5    1030.55861149
12      979.91547602
13      885.31894858
14      809.93291380
15      754.81500454
16      715.70654490
18      668.30771084
20      643.15861522
22      628.56033628
25      615.72395867
30      605.14942800
35      599.93935218
40      597.19526297
45      595.49376283
50      594.44674247

# BaCs
# R (bohr)   pol_zz (a.u.)					
7       862.41440698
7.5     973.93429132
8       1070.65974498
8.5     1157.81554928
9       1233.57545658
9.5     1289.87783233
10      1317.48845791
10.5    1315.28577407
11      1286.36233973
11.5    1239.42599237
12      1182.76170480
13      1065.53634407
14      965.10693584
15      888.70461309
16      833.49170944
18      766.49784518
20      731.71287249
22      711.80689173
25      695.31286414
30      681.99135450
35      675.68630016
40      672.10225814
45      670.06850378
50      668.75820306

# BaFr
# R (bohr)   pol_zz (a.u.)					
3       237.38663839
4.5     418.03785371
6.5     711.17451046
7       744.12317093
7.5     823.44411834
8       907.17293261
8.5     985.94240643
9       1053.99771269
9.5     1102.73197544
10      1125.63341844
10.5    1122.89987317
11      1098.90358607
11.5    1060.63577726
12      1014.97211233
13      921.13571407
14      841.08682250
15      780.24661644
16      738.63285098
18      682.74465718
20      654.69199666
22      638.70078020
25      625.11932964
30      614.05597620
35      608.61775671
40      605.74736506
45      604.03276558
50      602.96207744

# RaLi
# R (bohr)   pol_zz (a.u.)
6       442.82609539
6.5     566.56224464
7       654.97620534
7.5     715.95020083
8       754.53399288
8.5     767.18554672
9       755.94705655
9.5     728.21980251
10      692.51961270
10.5    654.10044914
11      620.47048678
11.5    589.62634142
12      563.25383596
13      522.77998086
14      495.10249130
15      476.17527451
16      462.75230034
18      446.35860166
20      436.95295932
22      430.83190548
25      425.60622552
30      420.91483434
35      418.58554610
40      417.27122567
45      416.52007064
50      416.03131152

# RaNa	
# R (bohr)   pol_zz (a.u.)	
6       516.54249569
7       617.58573202
7.5     666.66031489
8       702.27675133
8.5     719.80417306
9       716.75213508
9.5     700.29164544
10      673.97123848
10.5    644.88604380
11      615.26776403
11.5    587.89439549
12      563.53053560
13      524.51668444
14      497.75546768
15      477.41606591
16      463.70731889
18      446.55924535
20      436.84642083
22      430.83973833
25      425.32351608
30      420.61865270
35      418.26726806
40      416.99713620
45      416.23602283
50      415.75517957

# RaK
# R (bohr)   pol_zz (a.u.)		
6       666.24385516
6.5     716.55374575
7       779.67979200
7.5     838.45876020
8       889.80875336
8.5     929.46227784
9       952.96054644
9.5     958.17737531
10      946.44690586
11      889.58972805
11.5    853.58667837
12      817.50420117
13      752.20481574
14      700.36591740
15      661.91054191
16      634.04966750
18      599.11854805
20      579.86349969
22      568.33140866
25      558.15403562
30      549.59155449
35      545.44144206
40      543.13156534
45      541.75903921
50      540.88574018

# RaRb	
# R (bohr)   pol_zz (a.u.)	
6.5     723.72372580
7       781.19916333
7.5     846.21494818
8       904.25608192
8.5     951.14918588
9       983.35444903
9.5     998.38609395
10      995.98364437
10.5    978.78975293
11      950.95686004
11.5    917.11576084
12      880.85069359
13      811.42766891
14      753.83970488
15      709.85464930
16      677.49686826
18      636.75642701
20      613.21336500
22      601.16503954
25      589.62676724
30      580.05939434
35      575.45003358
40      572.96635919
45      571.51126782
50      570.54421632

# RaCs	
# R (bohr)   pol_zz (a.u.)				
7.5     901.65281864
8       982.56814607
8.5     1050.10205453
9       1099.40698059
9.5     1130.15727101
10      1141.68705170
10.5    1135.16492280
11      1113.68913298
11.5    1081.58061255
12      1043.27022001
13      962.36040537
14      889.71730355
15      831.62175196
16      787.75118448
18      731.80841798
20      701.27114600
22      683.75699487
25      668.79384082
30      656.69680748
35      650.90216981
40      647.83521577
45      646.05159878
50      644.85601314

# RaFr	
# R (bohr)   pol_zz (a.u.)	
6.5     746.27085610
7       729.97297571
7.5     778.99041418
8       840.95622327
8.5     897.16147107
9       940.69492968
9.5     968.81029407
10      980.34612836
10.5    976.32703034
11      959.52697188
11.5    933.70948332
12      902.69715520
13      836.99223893
14      778.04002620
15      730.96448983
16      695.47152157
18      650.17782731
20      625.60982030
22      611.19611485
25      598.90542212
30      588.91685421
35      584.11317337
40      581.48956055
45      579.93277414
50      579.00588774


==> anc/pol_zz_AM-AM_X.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Parallel components of the static electric dipole polarizability for alkali-metal molecules in the X^1\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb

# Li2
# R (bohr)   pol_zz (a.u.)
3.5     169.39286586
4       199.66237147
4.5     239.70777558
5       290.48951903
5.5     351.56626261
6       420.50731956
6.5     492.20895178
7       558.87130600
7.5     610.95425048
8       640.05071707
8.5     642.63774493
9       621.89636181
9.5     586.55844185
10      546.80653002
10.5    510.84045970

# LiNa
# R (bohr)   pol_zz (a.u.)
3       172.31327229
3.5     191.68975859
4       216.14796879
4.5     249.39578680
5       293.07577188
5.5     346.91606061
6       409.03909030
6.5     475.70732795
7       540.45125171
7.5     595.02107842
8       630.92714231
8.5     642.26087716
9       628.61447554
9.5     596.00975442
10      554.65401260
10.5    515.20851389
11      485.88780464
11.5    470.96690241

# LiK
# R (bohr)   pol_zz (a.u.)		
3       218.36872099
3.5     248.14696218
4       272.05018097
4.5     298.48696852
5       333.76091335
5.5     381.19574151
6       442.02553698
6.5     515.88048404
7       601.65510990
7.5     695.59095203
8       791.55667885
8.5     879.90331332
9       947.54355234
9.5     979.96962944
10      966.23963026
10.5    905.30927292
11      809.52527566
11.5    701.95715938
12      608.69505847
13      540.34964836

# LiRb
# R (bohr)   pol_zz (a.u.)		
3       229.24657802
3.5     269.78775844
4       298.70178633
4.5     324.26101924
5       355.12885268
5.5     396.78535239
6       452.22196403
6.5     522.11523942
7       606.04050421
7.5     702.17549103
8       806.53365794
8.5     911.90233101
9       1006.58369178
9.5     1074.16737654
10      1096.17213559
10.5    1058.63530325
11      960.78898537
11.5    820.04206948
12      668.31888506
13      469.66610512

# LiCs
# R (bohr)   pol_zz (a.u.)		
3       235.78290970
3.5     290.57026097
4       336.20567169
4.5     368.47699627
5       396.00495469
5.5     429.50312482
6       475.38508883
6.5     537.08991777
7       615.99323959
7.5     712.55619588
8       826.26987682
8.5     955.26963131
9       1094.01691640
9.5     1230.88527229
10      1345.35828101
10.5    1407.80384194
11      1386.51060098
11.5    1261.65153347
12      1040.73780190
13      490.10392758
14      189.75865746

# LiFr
# R (bohr)   pol_zz (a.u.)		
3       236.44112690
3.5     293.24364868
4       339.21589815
4.5     371.82169331
5       399.56563097
5.5     432.44912052
6       476.65553205
6.5     535.48340733
7       609.98426454
7.5     699.24932157
8       801.36088386
8.5     911.52821000
9       1020.98391784
9.5     1115.68943078
10      1174.69570372
10.5    1174.94919763
11      1098.07496278
11.5    942.47151466
12      730.76220423
13      324.99640150
14      250.95293762

# Na2
# R (bohr)   pol_zz (a.u.)
4       228.89852880
4.5     256.94621991
5       293.30314601
5.5     340.75420945
6       399.72463173
6.5     456.27637337
7       522.21883425
7.5     570.16173241
8       613.61287817
8.5     630.74688978
9       629.03226717
9.5     598.74281123
10      564.88382006
10.5    524.02136362
11      494.21979520
11.5    474.49324256
12      472.82882770

# NaK	
# R (bohr)   pol_zz (a.u.)	
3       231.08861228
3.5     266.68373721
4       294.65750936
4.5     320.32140507
5       350.49323014
5.5     390.26214358
6       442.04010851
6.5     506.10599033
7       580.90135803
7.5     663.16810853
8       747.29081803
8.5     825.23184051
9       886.87274501
9.5     921.66879995
10      921.61971861
10.5    885.16603159
11      819.16437466
11.5    738.42933693
12      661.44179777
13      582.30014724

# NaRb           
# R (bohr)   pol_zz (a.u.)
3       240.34574062
3.5     283.06827153
4       318.13916212
4.5     346.94343049
5       375.91264049
5.5     411.71485759
6       458.72660212
6.5     518.63532371
7       591.26855444
7.5     674.33121399
8       764.34932271
8.5     854.44264528
9       935.39997852
9.5     995.54364101
10      1022.25018759
10.5    1006.34492924
11      946.32303831
11.5    852.22966777
13      571.89211816

# NaCs	
# R (bohr)   pol_zz (a.u.)		
3       269.76277536
4       354.58148432
4.5     393.27881768
5       426.11597041
5.5     459.03642376
6       499.40960116
6.5     552.34446904
7.5     704.31507788
8       802.32849837
8.5     911.39809774
9       1025.88482605
9.5     1135.70758754
10      1226.52597247
10.5    1279.61387761
11      1276.12097799
14      433.22635793

# NaFr	
# R (bohr)   pol_zz (a.u.)		
3.5     302.43730748
4       347.25467913
4.5     385.53426793
5       417.30052590
5.5     449.13291299
6       488.02247716
6.5     538.18689094
7.5     677.96418170
8       764.75797482
8.5     857.31821878
9       948.16093656
9.5     1026.37315035
10.5    1089.07691265
11      1048.07543448
11.5    953.54193377
12      817.80398546
13      529.42798175
14      421.78309104

# K2
# R (bohr)   pol_zz (a.u.)	
4.5     393.73083121
5       431.53642986
5.5     467.73882383
6       511.71390839
6.5     568.44668399
7       639.41231832
7.5     723.31519851
8       816.59721087
8.5     913.25457356
9       1005.02360220
9.5     1081.72600028
10      1133.18151796
10.5    1151.51127761
11      1134.01312581
11.5    1084.63099872
12      1013.77822216
13      866.63145555
14      801.66210449

# KRb
# R (bohr)   pol_zz (a.u.)	
3       122.06171260
3.5     230.19851187
4       332.70168717
4.5     406.40667709
5       456.19445251
5.5     495.06893129
6       536.35258035
6.5     587.80853777
7       653.09318740
7.5     732.45040187
8       823.54123265
8.5     921.66979255
9       1019.74457539
9.5     1108.23684349
10      1176.61670254
10.5    1215.17027844
11      1217.54453477
11.5    1183.26571879
12      1118.74927609
13      952.40047796
14      839.44102897

# KCs
# R (bohr)   pol_zz (a.u.)			
4       306.90822518
4.5     410.73005718
5       488.66403290
5.5     543.91264484
6       589.00741789
6.5     637.46075244
7       697.21102830
7.5     772.17529969
8       862.36425005
8.5     965.57472540
9       1076.80738631
9.5     1188.45608364
10      1290.53443032
10.5    1371.29393647
11      1419.12446441
11.5    1425.28978557
12      1386.83011750
13      1201.45116563
14      978.91671379
15      865.51109780

# KFr
# R (bohr)   pol_zz (a.u.)			
3       123.46884216
3.5     184.68684209
4       294.32774767
4.5     398.03665106
5       476.87260638
5.5     531.70398786
6       574.81296756
6.5     619.01251871
7       672.92678375
7.5     740.15219815
8       820.65846868
8.5     911.54538251
9       1007.43587871
9.5     1100.51321207
10      1181.02161002
10.5    1238.41468178
11      1263.44351997
11.5    1250.74428792
12      1200.98794241
13      1027.34239965
14      861.90497706
15      827.64455306

# Rb2
# R (bohr)   pol_zz (a.u.)	
6.5     609.41066459
7       669.36182901
7.5     743.14891361
8       830.28648220
8.5     927.01467719
9       1027.47537153
9.5     1123.29400491
10      1204.50186228
10.5    1260.32148603
11      1282.68790917
11.5    1267.78956724
12      1218.05282936
13      1055.63612232
14      910.80797262
15      886.46094628

# RbCs	
# R (bohr)   pol_zz (a.u.)		
4.5     368.83475843
5       478.97167883
7.5     786.31778428
8       870.17085491
8.5     968.09142337
9       1076.14635880
9.5     1188.08485360
10      1294.72810295
10.5    1385.32056286
11      1448.19843763
11.5    1474.40078962
12      1458.48365963
13      1313.31524977
14      1102.27168989
15      961.83694706

# RbFr	
# R (bohr)   pol_zz (a.u.)		
3.5     145.58882845
4       234.97340726
4.5     355.29609852
5       463.61713822
5.5     542.52027144
6       597.56224448
6.5     643.83582111
7       694.30435491
7.5     755.99073335
8       831.04335431
8.5     917.98709013
9       1012.68721835
9.5     1108.51992798
10      1196.74034863
10.5    1267.22706000
11      1310.38883620
11.5    1319.00224102
12      1290.61748618
13      1145.75461640
14      972.26932257
15      893.04116881

# Cs2
# R (bohr)   pol_zz (a.u.)	
7.5     831.95296565
8       909.88709752
8.5     1004.12192535
9       1112.52792402
9.5     1230.58532665
10      1350.72646322
10.5    1463.27605717
11      1556.76134500
11.5    1619.63015313
12      1642.81064013
13      1559.68891511
14      1353.87511915
15      1151.84416893

# CsFr
# R (bohr)   pol_zz (a.u.)			
4       172.60212218
4.5     274.16713772
5       409.88097771
5.5     536.18810654
6       629.20536993
6.5     693.71545084
7.5     806.13400286
8       876.61075310
8.5     960.95138082
9       1057.65643838
9.5     1162.01130629
10      1266.93767623
10.5    1363.18201061
11      1440.23641275
11.5    1488.05695284
12      1499.16476619
13      1407.41243717
14      1217.95719423
15      1052.37192849

# Fr2
# R (bohr)   pol_zz (a.u.)
7	720.56344095
7.5	774.55052974
8	838.66250083
8.5	914.73107494
9	1000.96187464
9.5	1092.64323538
10	1182.83675522
10.5	1262.66967908
11	1322.43856370
11.5	1354.00593911
12	1351.35858886
13	1247.62929619
14	1074.99082230
15	950.01258563


==> anc/pol_zz_AM-AM_a.txt <==
# Supplemental Material for:
# "Diatomic molecules of alkali-metal and alkaline-earth-metal atoms: interaction potentials, dipole moments, and polarizabilities"
# By Hela Ladjimi and Michal Tomza
#
# Parallel components of the static electric dipole polarizability for alkali-metal molecules in the a^3\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+mb

# Li2
# R (bohr)   pol_zz (a.u.)
3.5     811.02782227
4       1062.16139105
4.5     1166.33647643
5       1163.05163934
5.5     1102.54659828
6       1017.04235774
6.5     924.20831447
7       833.90627586
7.5     753.64691101
8       679.15464719
8.5     617.83842361
9       566.90958351
9.5     525.23410680
10.5    464.26128495
11      442.37652796
11.5    424.74014118
12      410.48601541
13      389.40422262
14      375.08515474
15      365.05162032
16      357.78724244
18      348.27971460
20      342.57263476
22      338.90147353
25      335.46850058
30      329.79268967
35      330.94448634
40      330.10563709

# LiNa
# R (bohr)   pol_zz (a.u.)
4       465.26375280
4.5     621.52465046
5       804.03537879
5.5     955.42567527
6       1046.38718972
6.5     1079.21263691
7       1069.22663628
7.5     1032.29075967
8       979.91527366
8.5     921.95286572
9       863.47884337
9.5     808.22379681
10      758.12519009
10.5    713.93650404
11      675.82408127
11.5    643.32485607
12      615.92555647
13      573.68945124
14      544.13722131
15      523.30655581
16      508.36326244
18      489.24188144
20      478.14276343
22      471.20777526
25      464.88029949
30      459.44114476
35      456.83463424
40      455.26988742

# LiK
# R (bohr)   pol_zz (a.u.)		
4       465.26375280
4.5     621.52465046
5       804.03537879
5.5     955.42567527
6       1046.38718972
6.5     1079.21263691
7       1069.22663628
7.5     1032.29075967
8       979.91527366
8.5     921.95286572
9       863.47884337
9.5     808.22379681
10      758.12519009
10.5    713.93650404
11      675.82408127
11.5    643.32485607
12      615.92555647
13      573.68945124
14      544.13722131
15      523.30655581
16      508.36326244
18      489.24188144
20      478.14276343
22      471.20777526
25      464.88029949
30      459.44114476
35      456.83463424
40      455.26988742


# LiRb
# R (bohr)   pol_zz (a.u.)		
4.5     529.39854535
5       689.51360828
5.5     859.04235937
6       985.85933338
6.5     1057.19942158
7       1078.86768367
7.5     1064.67450095
8       1027.97770862
8.5     979.30801547
9       925.71664879
9.5     872.14348591
10      821.26882450
10.5    775.15957020
11      734.20534375
11.5    698.67322966
12      668.20488203
13      622.68359531
14      586.53185377
15      562.47888099
16      545.21117136
18      523.16327847
20      510.45395074
22      502.87672153
25      495.54008157
30      489.47365252
35      486.49821764
40      484.85509791
45      483.87334499

# LiCs
# R (bohr)   pol_zz (a.u.)		
5.5     782.02465286
6       967.44317071
6.5     1104.23391445
7       1178.45383443
7.5     1200.31105862
8       1185.71494085
8.5     1148.30948732
9       1098.22909891
9.5     1042.71161919
10      986.43234827
10.5    932.96311221
11      883.95995712
11.5    839.95010945
12      801.32747246
13      739.28144539
14      694.22690532
15      661.73208742
16      638.36816503
18      608.76315789
20      591.95264160
22      581.73163251
25      572.64841828
30      565.04508265
35      561.34903525
40      559.39423370
45      558.17288793
50      557.39812399

# LiFr
# R (bohr)   pol_zz (a.u.)		
8       979.68114403
10.5    792.93153735
11      754.42901635
11.5    719.64696244
12      688.87093821
13      639.27976765
14      602.98176595
15      576.90525102
16      558.06007876
18      534.03359368
20      520.32565674
22      512.18502435
25      504.64396290
30      498.18971357
35      495.11969800
40      493.42624965
45      492.41027634
50      491.76189054

# Na2
# R (bohr)   pol_zz (a.u.)
6.5     681.29126748
7       659.30738128
7.5     629.42542218
8       596.38767425
8.5     563.35454747
9       532.20821110
9.5     503.99422116
10      479.12113587
10.5    457.59077739
11      439.21422093
11.5    423.62548947
12      410.49637230
13      390.18985626
14      375.79300306
15      365.46633055
16      357.94845508
18      347.95457213
20      342.05264546
22      338.30798884
25      334.84482174
30      331.94234038
35      330.34573289
40      329.56572886
45      329.07009017
50      328.74842782

# NaK	
# R (bohr)   pol_zz (a.u.)	
6       802.03974630
6.5     851.81804320
7       873.46657006
7.5     871.45281236
8       852.81425436
8.5     823.90959278
9       789.42701498
9.5     753.58288518
10      718.53166878
10.5    685.77959996
11      656.10445404
11.5    629.65892289
12      606.58349389
13      569.50200928
14      542.37656946
15      522.44927042
16      507.95688594
18      489.06639790
20      477.88503502
22      470.90856401
25      464.52011657
30      459.08158472
35      456.41939050
40      454.91664036
45      454.04413072
50      453.50541723

# NaRb           
# R (bohr)   pol_zz (a.u.)
6       758.66020916
6.5     823.18545856
7       863.73813519
7.5     880.21258921
8       876.30128860
8.5     857.88180627
9       831.12061770
9.5     799.49391056
10      766.93668257
10.5    735.42232894
11      705.36310568
11.5    678.00771080
12      653.50703335
13      613.44456503
14      583.18741389
15      560.79550018
16      544.31005083
18      522.82991260
20      510.17809278
22      502.34781793
25      495.09846394
30      489.18830862
35      486.21498922
40      484.56668833
45      483.64126201
50      482.98373486

# NaCs	
# R (bohr)   pol_zz (a.u.)		
6.5     806.92919141
7       884.18021869
7.5     937.09669773
8       963.04345311
8.5     966.10135870
9       951.74990815
9.5     927.54409025
10      897.78195570
10.5    865.05885315
11      832.63725173
11.5    801.79705833
12      773.31987723
13      724.16875423
14      686.51856827
15      657.88581901
16      636.27934082
18      607.92708109
20      591.50226207
22      581.33977041
25      572.28461401
30      564.73244490
35      560.40973959
40      558.39660058
45      557.18031467
50      556.42104780

# NaFr	
# R (bohr)   pol_zz (a.u.)		
6.5     704.48314455
7       761.10860186
7.5     798.38018587
8       816.36531650
8.5     818.34682692
9       807.66741007
9.5     789.10110642
10      765.88773754
10.5    740.58084442
11      714.96311489
11.5    690.34523312
12      667.54023828
13      628.22482096
14      597.46827401
15      573.99394882
16      556.51522098
18      533.45730862
20      519.88814630
22      511.58704628
25      504.19443278
30      497.92216691
35      494.78904430
40      493.16762056
45      492.15789272
50      491.48464836

# K2
# R (bohr)   pol_zz (a.u.)	
4.5     764.86255006
5       742.30098573
5.5     791.15010021
6       879.53278353
6.5     975.69735340
7       1054.37841097
7.5     1103.74889857
8       1122.95742770
8.5     1117.52998419
9       1094.54585959
9.5     1060.23250385
10      1019.88298678
10.5    977.24642376
11      934.52605046
11.5    893.48651710
12      855.92957828
13      791.85881003
14      742.51054531
15      705.62851380
16      678.30736162
18      642.79808305
20      622.27385928
22      609.63093063
25      598.26575477
30      588.63237382
35      583.92658366
40      581.33072929
45      579.77790436
50      578.79491362

# KRb
# R (bohr)   pol_zz (a.u.)	
5       798.26843307
5.5     788.76051811
6       842.04908023
6.5     926.22976939
7       1011.98078283
7.5     1078.19649440
8       1117.09092539
8.5     1129.55408304
9       1121.02800648
9.5     1097.80424111
10      1065.06287648
10.5    1027.17223564
11      987.32995934
11.5    947.78641795
12      910.98313595
13      843.58824381
14      790.60046181
15      749.98286715
16      719.57696588
18      679.67004895
20      656.62715343
22      642.48045931
25      629.83047388
30      619.36382588
35      614.13133079
40      611.26006909
45      609.54648768
50      608.45979812

# KCs
# R (bohr)   pol_zz (a.u.)			
5.5     846.05585624
6       843.38005979
6.5     906.48058222
7       1003.02983759
7.5     1100.32449027
8       1175.52732178
8.5     1220.84678810
9       1237.10862141
9.5     1230.50538463
10      1207.20286606
10.5    1175.17523660
11      1136.34838493
11.5    1095.28932740
12      1054.16885509
13      977.81383170
14      913.59299176
15      862.85347840
16      824.13993368
18      772.87208489
20      743.21939053
22      725.18387736
25      709.26157389
30      696.00414639
35      689.60878332
40      686.10025198
45      684.00726212
50      682.67888867

# KFr
# R (bohr)   pol_zz (a.u.)			
5       889.63148647
5.5     785.21137732
6       765.92445168
6.5     802.70184753
7       869.21532125
7.5     940.55314031
8       998.50360436
8.5     1035.17354307
9       1050.46720722
9.5     1048.56192451
10      1032.81586593
10.5    1008.89380144
11      979.79543170
11.5    931.53884734
12      916.30645784
13      856.01097601
14      805.09809629
15      764.30727006
16      733.01442353
18      691.30149291
20      666.97678483
22      652.12155118
25      638.95193006
30      627.94963731
35      622.64002833
40      619.72025924
45      617.97979430
50      616.87367622

# Rb2
# R (bohr)   pol_zz (a.u.)	
5.5     840.88660134
6       839.55003822
6.5     894.18743732
7       970.92220659
7.5     1044.88150942
8       1099.09251273
8.5     1128.93700845
9       1135.91192758
9.5     1125.18443444
10      1101.98403792
10.5    1070.92194628
11      1036.10111984
11.5    999.04819280
12      962.01154315
13      894.53590584
14      838.86022549
15      795.01097554
16      761.60484787
18      717.23130657
20      691.40522999
22      675.61788296
25      661.57711302
30      649.81353199
35      644.09864206
40      640.96303618

# RbCs	
# R (bohr)   pol_zz (a.u.)		
5       1287.64950125
5.5     1012.55452051
6       908.00447384
7       965.93375537
7.5     1053.03771875
8       1136.28422145
8.5     1197.84697876
9       1232.27931914
9.5     1241.83550594
10      1232.21793967
10.5    1209.24984890
11      1177.86127964
11.5    1141.72267274
12      1103.65804801
13      1029.13231149
14      963.61122502
15      910.24999165
16      868.34157611
18      811.90519109
20      779.13767069
22      759.03920470
25      741.49006650
30      727.41639013
35      719.89064378
40      716.05066466
45      713.76406538
50      712.31656676


# RbFr	
# R (bohr)   pol_zz (a.u.)		
5       1206.44612417
5.5     947.79020446
6       839.02862622
6.5     818.98195594
7       852.93629871
7.5     912.48906813
8       973.82503230
8.5     1021.49938834
9       1050.60168403
9.5     1060.97671602
10      1056.32838682
10.5    1040.73267505
11      1017.86683894
11.5    990.45854063
12      961.28724937
13      903.19142248
14      851.20871449
15      808.40181204
16      774.53027245
18      726.85934572
20      701.76220765
22      685.26796019
25      670.69357993
30      658.59493822
35      652.99182273
40      649.57126278
45      647.66414789


# Cs2
# R (bohr)   pol_zz (a.u.)	
7.5     1058.72723105
8       1151.62960401
9       1306.48718221
9.5     1342.30207681
10      1351.98096552
10.5    1341.79985429
11      1317.90775208
11.5    1285.51265459
12      1248.30960175
13      1169.57092575
14      1095.55937149
15      1032.17288319
16      981.38019200
18      911.10385125
20      869.72134079
22      844.57530863
25      823.42345195
30      804.68245204
35      796.08844544
40      791.61079844
45      788.59937923
50      786.82402830


# CsFr
# R (bohr)   pol_zz (a.u.)			
6.5     936.89384943
7       897.01916710
7.5     928.98260590
8       991.66626819
8.5     1058.26858987
9       1113.23525749
9.5     1146.34797910
10      1159.53541774
10.5    1156.31394533
11      1145.38521404
11.5    1118.15650297
12      1093.46718187
13      1029.67164059
14      971.61484143
15      921.50650107
16      880.58670491
18      823.53930696
20      789.58062784
22      768.79883488
25      750.59478507
30      735.67229896
35      728.50846755
40      724.60498222
45      722.27945736
50      720.80822008

# Fr2
# R (bohr)   pol_zz (a.u.)
6	1013.89162421
6.5	863.89639745
7	815.11888220
7.5	826.69444078
8	867.85139831
8.5	916.17541494
9	957.31740277
9.5	984.75436317
10	997.64919258
10.5	997.94068103
11	988.58102768
11.5	972.45691433
12	952.04570891
13	905.61731679
14	859.76808225
15	820.24301179
16	786.45893905
18	739.89259420
20	711.94302814
22	694.77336314
25	679.69987134
30	667.29417313
35	661.34840159
40	658.10180865
45	656.17075046
50	654.94025063

